Measurement of inclusive charged-current $\nu_\mu$ cross sections as a function of muon kinematics at $<E_\nu>\sim6~GeV$ on hydrocarbon

MINERvA presents a new analysis of inclusive charged-current neutrino interactions on a hydrocarbon target. We report single and double-differential cross sections in muon transverse and longitudinal momentum. These measurements are compared to neutrino interaction generator predictions from GENIE, NuWro, GiBUU, and NEUT. In addition, comparisons against models with different treatments of multi-nucleon correlations, nuclear effects, resonant pion production, and deep inelastic scattering are presented. The data recorded corresponds to $10.61\times10^{20}$ protons on target with a peak neutrino energy of approximately 6 GeV. The higher energy and larger statistics of these data extend the kinematic range for model testing beyond previous MINERvA inclusive charged-current measurements. The results are not well modeled by several generator predictions using a variety of input models.

==> anc/README <==
Conventions and units used within this data release for : Phys.Rev.D 104 (2021) 9, 092007

Issues with the data release, contact:
Daniel Ruterbories druterbo@pas.rochester.edu or druterbo@gmail.com
Kevin McFarland kevin@rochester.edu


Binning can be found in bin_mapping.txt which describes the relationship between p||,pt and global_bin_indicies. You can also determin bin width from this file.

IMPORTANT: All cross sections and uncertainties in these files are differential cross sections and as such are divided by bin areas(width). IF you want to make Figures 9 and 10 in the paper you will need to remove the area(width) normalization and integrate over the perpendicular axis. 

-----------------------------------------------------


Data Cross Section, Figure 13, is saved in data_result_ptpl_2D_minerva_inclusive_6GeV.txt

The data in this CSV files is: longitudinal muon momentum (GeV/c), transverse muon momentum (GeV/c), differential cross section cm^2/(GeV/c)^2, statistical uncertainty cm^2/(GeV/c)^2, total uncertainty (stat. + systematic) cm^2/(GeV/c)^2

Values of exactly 0.00E+00 are unreported bins.


-------------------------------------------------------


Covariance matrices are provided for:
total uncertainty: cov_ptpl_minerva_inclusive_6GeV_total.txt
total uncertainty in ROOT TMatrix format for precision: cov_ptpl_minerva_inclusive_6GeV.root
statistical uncertainty: cov_ptpl_minerva_inclusive_6GeV_stat.txt
flux uncertainty: cov_ptpl_minerva_inclusive_6GeV_flux.txt
muon energy scale uncertainty: cov_ptpl_minerva_inclusive_6GeV_energyscale.txt

Each file contains a csv of: global_bin_index_i , global_bin_index_j, covariance (cm^2/(GeV/c)^2)^2.

Values of exactly 0.00E+00 are unreported bins. To invert the matrix you either need to use a numerical method that is able to handle singular matrices or remove unreported bins and rework the bin mapping.


---------------------------------------------------------


Cross sections for model predictions described in Figures 15,16,17,18 are provided in the model_ptpl*.txt files.

The format is: longitudinal muon momentum (GeV/c), transverse muon momentum (GeV/c), differential cross section cm^2/(GeV/c)^2


----------------------------------------------------------

==> anc/bin_mapping.txt <==
GlobalID,P||bin,Ptbin,P||bin_lowedge,P||bin_highedge,Ptbin_lowedge,Ptbin_highedge
0,1,1,1.50,2.00,0.00,0.07
16,1,2,1.50,2.00,0.07,0.15
32,1,3,1.50,2.00,0.15,0.25
48,1,4,1.50,2.00,0.25,0.33
64,1,5,1.50,2.00,0.33,0.40
80,1,6,1.50,2.00,0.40,0.47
96,1,7,1.50,2.00,0.47,0.55
112,1,8,1.50,2.00,0.55,0.70
128,1,9,1.50,2.00,0.70,0.85
144,1,10,1.50,2.00,0.85,1.00
160,1,11,1.50,2.00,1.00,1.25
176,1,12,1.50,2.00,1.25,1.50
192,1,13,1.50,2.00,1.50,2.50
208,1,14,1.50,2.00,2.50,4.50
1,2,1,2.00,2.50,0.00,0.07
17,2,2,2.00,2.50,0.07,0.15
33,2,3,2.00,2.50,0.15,0.25
49,2,4,2.00,2.50,0.25,0.33
65,2,5,2.00,2.50,0.33,0.40
81,2,6,2.00,2.50,0.40,0.47
97,2,7,2.00,2.50,0.47,0.55
113,2,8,2.00,2.50,0.55,0.70
129,2,9,2.00,2.50,0.70,0.85
145,2,10,2.00,2.50,0.85,1.00
161,2,11,2.00,2.50,1.00,1.25
177,2,12,2.00,2.50,1.25,1.50
193,2,13,2.00,2.50,1.50,2.50
209,2,14,2.00,2.50,2.50,4.50
2,3,1,2.50,3.00,0.00,0.07
18,3,2,2.50,3.00,0.07,0.15
34,3,3,2.50,3.00,0.15,0.25
50,3,4,2.50,3.00,0.25,0.33
66,3,5,2.50,3.00,0.33,0.40
82,3,6,2.50,3.00,0.40,0.47
98,3,7,2.50,3.00,0.47,0.55
114,3,8,2.50,3.00,0.55,0.70
130,3,9,2.50,3.00,0.70,0.85
146,3,10,2.50,3.00,0.85,1.00
162,3,11,2.50,3.00,1.00,1.25
178,3,12,2.50,3.00,1.25,1.50
194,3,13,2.50,3.00,1.50,2.50
210,3,14,2.50,3.00,2.50,4.50
3,4,1,3.00,3.50,0.00,0.07
19,4,2,3.00,3.50,0.07,0.15
35,4,3,3.00,3.50,0.15,0.25
51,4,4,3.00,3.50,0.25,0.33
67,4,5,3.00,3.50,0.33,0.40
83,4,6,3.00,3.50,0.40,0.47
99,4,7,3.00,3.50,0.47,0.55
115,4,8,3.00,3.50,0.55,0.70
131,4,9,3.00,3.50,0.70,0.85
147,4,10,3.00,3.50,0.85,1.00
163,4,11,3.00,3.50,1.00,1.25
179,4,12,3.00,3.50,1.25,1.50
195,4,13,3.00,3.50,1.50,2.50
211,4,14,3.00,3.50,2.50,4.50
4,5,1,3.50,4.00,0.00,0.07
20,5,2,3.50,4.00,0.07,0.15
36,5,3,3.50,4.00,0.15,0.25
52,5,4,3.50,4.00,0.25,0.33
68,5,5,3.50,4.00,0.33,0.40
84,5,6,3.50,4.00,0.40,0.47
100,5,7,3.50,4.00,0.47,0.55
116,5,8,3.50,4.00,0.55,0.70
132,5,9,3.50,4.00,0.70,0.85
148,5,10,3.50,4.00,0.85,1.00
164,5,11,3.50,4.00,1.00,1.25
180,5,12,3.50,4.00,1.25,1.50
196,5,13,3.50,4.00,1.50,2.50
212,5,14,3.50,4.00,2.50,4.50
5,6,1,4.00,4.50,0.00,0.07
21,6,2,4.00,4.50,0.07,0.15
37,6,3,4.00,4.50,0.15,0.25
53,6,4,4.00,4.50,0.25,0.33
69,6,5,4.00,4.50,0.33,0.40
85,6,6,4.00,4.50,0.40,0.47
101,6,7,4.00,4.50,0.47,0.55
117,6,8,4.00,4.50,0.55,0.70
133,6,9,4.00,4.50,0.70,0.85
149,6,10,4.00,4.50,0.85,1.00
165,6,11,4.00,4.50,1.00,1.25
181,6,12,4.00,4.50,1.25,1.50
197,6,13,4.00,4.50,1.50,2.50
213,6,14,4.00,4.50,2.50,4.50
6,7,1,4.50,5.00,0.00,0.07
22,7,2,4.50,5.00,0.07,0.15
38,7,3,4.50,5.00,0.15,0.25
54,7,4,4.50,5.00,0.25,0.33
70,7,5,4.50,5.00,0.33,0.40
86,7,6,4.50,5.00,0.40,0.47
102,7,7,4.50,5.00,0.47,0.55
118,7,8,4.50,5.00,0.55,0.70
134,7,9,4.50,5.00,0.70,0.85
150,7,10,4.50,5.00,0.85,1.00
166,7,11,4.50,5.00,1.00,1.25
182,7,12,4.50,5.00,1.25,1.50
198,7,13,4.50,5.00,1.50,2.50
214,7,14,4.50,5.00,2.50,4.50
7,8,1,5.00,6.00,0.00,0.07
23,8,2,5.00,6.00,0.07,0.15
39,8,3,5.00,6.00,0.15,0.25
55,8,4,5.00,6.00,0.25,0.33
71,8,5,5.00,6.00,0.33,0.40
87,8,6,5.00,6.00,0.40,0.47
103,8,7,5.00,6.00,0.47,0.55
119,8,8,5.00,6.00,0.55,0.70
135,8,9,5.00,6.00,0.70,0.85
151,8,10,5.00,6.00,0.85,1.00
167,8,11,5.00,6.00,1.00,1.25
183,8,12,5.00,6.00,1.25,1.50
199,8,13,5.00,6.00,1.50,2.50
215,8,14,5.00,6.00,2.50,4.50
8,9,1,6.00,7.00,0.00,0.07
24,9,2,6.00,7.00,0.07,0.15
40,9,3,6.00,7.00,0.15,0.25
56,9,4,6.00,7.00,0.25,0.33
72,9,5,6.00,7.00,0.33,0.40
88,9,6,6.00,7.00,0.40,0.47
104,9,7,6.00,7.00,0.47,0.55
120,9,8,6.00,7.00,0.55,0.70
136,9,9,6.00,7.00,0.70,0.85
152,9,10,6.00,7.00,0.85,1.00
168,9,11,6.00,7.00,1.00,1.25
184,9,12,6.00,7.00,1.25,1.50
200,9,13,6.00,7.00,1.50,2.50
216,9,14,6.00,7.00,2.50,4.50
9,10,1,7.00,8.00,0.00,0.07
25,10,2,7.00,8.00,0.07,0.15
41,10,3,7.00,8.00,0.15,0.25
57,10,4,7.00,8.00,0.25,0.33
73,10,5,7.00,8.00,0.33,0.40
89,10,6,7.00,8.00,0.40,0.47
105,10,7,7.00,8.00,0.47,0.55
121,10,8,7.00,8.00,0.55,0.70
137,10,9,7.00,8.00,0.70,0.85
153,10,10,7.00,8.00,0.85,1.00
169,10,11,7.00,8.00,1.00,1.25
185,10,12,7.00,8.00,1.25,1.50
201,10,13,7.00,8.00,1.50,2.50
217,10,14,7.00,8.00,2.50,4.50
10,11,1,8.00,9.00,0.00,0.07
26,11,2,8.00,9.00,0.07,0.15
42,11,3,8.00,9.00,0.15,0.25
58,11,4,8.00,9.00,0.25,0.33
74,11,5,8.00,9.00,0.33,0.40
90,11,6,8.00,9.00,0.40,0.47
106,11,7,8.00,9.00,0.47,0.55
122,11,8,8.00,9.00,0.55,0.70
138,11,9,8.00,9.00,0.70,0.85
154,11,10,8.00,9.00,0.85,1.00
170,11,11,8.00,9.00,1.00,1.25
186,11,12,8.00,9.00,1.25,1.50
202,11,13,8.00,9.00,1.50,2.50
218,11,14,8.00,9.00,2.50,4.50
11,12,1,9.00,10.00,0.00,0.07
27,12,2,9.00,10.00,0.07,0.15
43,12,3,9.00,10.00,0.15,0.25
59,12,4,9.00,10.00,0.25,0.33
75,12,5,9.00,10.00,0.33,0.40
91,12,6,9.00,10.00,0.40,0.47
107,12,7,9.00,10.00,0.47,0.55
123,12,8,9.00,10.00,0.55,0.70
139,12,9,9.00,10.00,0.70,0.85
155,12,10,9.00,10.00,0.85,1.00
171,12,11,9.00,10.00,1.00,1.25
187,12,12,9.00,10.00,1.25,1.50
203,12,13,9.00,10.00,1.50,2.50
219,12,14,9.00,10.00,2.50,4.50
12,13,1,10.00,15.00,0.00,0.07
28,13,2,10.00,15.00,0.07,0.15
44,13,3,10.00,15.00,0.15,0.25
60,13,4,10.00,15.00,0.25,0.33
76,13,5,10.00,15.00,0.33,0.40
92,13,6,10.00,15.00,0.40,0.47
108,13,7,10.00,15.00,0.47,0.55
124,13,8,10.00,15.00,0.55,0.70
140,13,9,10.00,15.00,0.70,0.85
156,13,10,10.00,15.00,0.85,1.00
172,13,11,10.00,15.00,1.00,1.25
188,13,12,10.00,15.00,1.25,1.50
204,13,13,10.00,15.00,1.50,2.50
220,13,14,10.00,15.00,2.50,4.50
13,14,1,15.00,20.00,0.00,0.07
29,14,2,15.00,20.00,0.07,0.15
45,14,3,15.00,20.00,0.15,0.25
61,14,4,15.00,20.00,0.25,0.33
77,14,5,15.00,20.00,0.33,0.40
93,14,6,15.00,20.00,0.40,0.47
109,14,7,15.00,20.00,0.47,0.55
125,14,8,15.00,20.00,0.55,0.70
141,14,9,15.00,20.00,0.70,0.85
157,14,10,15.00,20.00,0.85,1.00
173,14,11,15.00,20.00,1.00,1.25
189,14,12,15.00,20.00,1.25,1.50
205,14,13,15.00,20.00,1.50,2.50
221,14,14,15.00,20.00,2.50,4.50
14,15,1,20.00,40.00,0.00,0.07
30,15,2,20.00,40.00,0.07,0.15
46,15,3,20.00,40.00,0.15,0.25
62,15,4,20.00,40.00,0.25,0.33
78,15,5,20.00,40.00,0.33,0.40
94,15,6,20.00,40.00,0.40,0.47
110,15,7,20.00,40.00,0.47,0.55
126,15,8,20.00,40.00,0.55,0.70
142,15,9,20.00,40.00,0.70,0.85
158,15,10,20.00,40.00,0.85,1.00
174,15,11,20.00,40.00,1.00,1.25
190,15,12,20.00,40.00,1.25,1.50
206,15,13,20.00,40.00,1.50,2.50
222,15,14,20.00,40.00,2.50,4.50
15,16,1,40.00,60.00,0.00,0.07
31,16,2,40.00,60.00,0.07,0.15
47,16,3,40.00,60.00,0.15,0.25
63,16,4,40.00,60.00,0.25,0.33
79,16,5,40.00,60.00,0.33,0.40
95,16,6,40.00,60.00,0.40,0.47
111,16,7,40.00,60.00,0.47,0.55
127,16,8,40.00,60.00,0.55,0.70
143,16,9,40.00,60.00,0.70,0.85
159,16,10,40.00,60.00,0.85,1.00
175,16,11,40.00,60.00,1.00,1.25
191,16,12,40.00,60.00,1.25,1.50
207,16,13,40.00,60.00,1.50,2.50
223,16,14,40.00,60.00,2.50,4.50


==> anc/data_result_ptpl_2D_minerva_inclusive_6GeV.txt <==
P||bin,Ptbin,cross_section,statistical_uncertainty,total_uncertainty
1,1,9.83e-41,1.12e-41,1.93e-41
1,2,4.77e-40,2.37e-41,5.94e-41
1,3,1.37e-39,3.24e-41,1.82e-40
1,4,2.70e-39,5.74e-41,3.44e-40
1,5,3.86e-39,7.46e-41,4.93e-40
1,6,5.25e-39,9.59e-41,6.72e-40
1,7,6.79e-39,1.28e-40,8.38e-40
1,8,4.61e-39,7.65e-41,3.64e-40
1,9,1.33e-40,6.07e-42,1.21e-41
1,10,0.00e+00,0.00e+00,0.00e+00
1,11,0.00e+00,0.00e+00,0.00e+00
1,12,0.00e+00,0.00e+00,0.00e+00
1,13,0.00e+00,0.00e+00,0.00e+00
1,14,0.00e+00,0.00e+00,0.00e+00
2,1,1.64e-40,1.03e-41,1.52e-41
2,2,5.96e-40,1.99e-41,4.41e-41
2,3,1.59e-39,2.70e-41,1.17e-40
2,4,2.87e-39,4.63e-41,2.26e-40
2,5,4.10e-39,5.91e-41,3.04e-40
2,6,5.49e-39,7.31e-41,3.96e-40
2,7,6.60e-39,8.97e-41,4.58e-40
2,8,7.89e-39,7.77e-41,5.09e-40
2,9,6.05e-39,8.67e-41,3.66e-40
2,10,4.92e-40,1.90e-41,4.51e-41
2,11,0.00e+00,0.00e+00,0.00e+00
2,12,0.00e+00,0.00e+00,0.00e+00
2,13,0.00e+00,0.00e+00,0.00e+00
2,14,0.00e+00,0.00e+00,0.00e+00
3,1,1.95e-40,1.06e-41,1.59e-41
3,2,6.58e-40,1.99e-41,5.60e-41
3,3,1.64e-39,2.68e-41,1.26e-40
3,4,2.87e-39,4.42e-41,2.00e-40
3,5,4.18e-39,5.47e-41,2.95e-40
3,6,5.38e-39,6.42e-41,3.55e-40
3,7,6.42e-39,7.57e-41,4.06e-40
3,8,7.50e-39,6.16e-41,4.44e-40
3,9,7.95e-39,7.72e-41,4.56e-40
3,10,6.42e-39,8.20e-41,3.60e-40
3,11,6.13e-40,1.78e-41,3.87e-41
3,12,0.00e+00,0.00e+00,0.00e+00
3,13,0.00e+00,0.00e+00,0.00e+00
3,14,0.00e+00,0.00e+00,0.00e+00
4,1,1.76e-40,1.01e-41,1.51e-41
4,2,7.00e-40,2.02e-41,5.61e-41
4,3,1.69e-39,2.73e-41,1.16e-40
4,4,2.90e-39,4.30e-41,1.96e-40
4,5,4.28e-39,5.31e-41,2.88e-40
4,6,5.33e-39,6.01e-41,3.23e-40
4,7,6.28e-39,6.90e-41,3.66e-40
4,8,7.37e-39,5.53e-41,4.00e-40
4,9,7.77e-39,6.46e-41,3.98e-40
4,10,7.20e-39,7.25e-41,3.65e-40
4,11,3.99e-39,4.85e-41,2.38e-40
4,12,2.22e-41,7.59e-43,1.68e-42
4,13,0.00e+00,0.00e+00,0.00e+00
4,14,0.00e+00,0.00e+00,0.00e+00
5,1,1.89e-40,1.01e-41,1.57e-41
5,2,7.14e-40,1.97e-41,4.95e-41
5,3,1.74e-39,2.70e-41,1.16e-40
5,4,2.90e-39,4.13e-41,1.89e-40
5,5,4.04e-39,4.91e-41,2.53e-40
5,6,5.09e-39,5.57e-41,2.95e-40
5,7,5.95e-39,6.32e-41,3.32e-40
5,8,6.86e-39,5.01e-41,3.60e-40
5,9,7.25e-39,5.66e-41,3.52e-40
5,10,6.51e-39,5.95e-41,3.16e-40
5,11,4.66e-39,4.51e-41,2.69e-40
5,12,1.23e-39,2.88e-41,1.11e-40
5,13,0.00e+00,0.00e+00,0.00e+00
5,14,0.00e+00,0.00e+00,0.00e+00
6,1,1.94e-40,9.65e-42,1.54e-41
6,2,7.26e-40,1.87e-41,5.17e-41
6,3,1.70e-39,2.52e-41,1.11e-40
6,4,2.96e-39,3.94e-41,1.96e-40
6,5,4.08e-39,4.67e-41,2.57e-40
6,6,5.02e-39,5.19e-41,2.95e-40
6,7,5.96e-39,5.93e-41,3.38e-40
6,8,6.52e-39,4.61e-41,3.33e-40
6,9,6.58e-39,4.98e-41,3.08e-40
6,10,5.83e-39,5.11e-41,2.86e-40
6,11,4.09e-39,3.65e-41,2.42e-40
6,12,1.87e-39,2.93e-41,1.82e-40
6,13,4.69e-41,2.13e-42,5.64e-42
6,14,0.00e+00,0.00e+00,0.00e+00
7,1,2.01e-40,9.64e-42,1.59e-41
7,2,7.64e-40,1.90e-41,5.24e-41
7,3,1.71e-39,2.51e-41,1.13e-40
7,4,2.92e-39,3.84e-41,1.82e-40
7,5,4.03e-39,4.54e-41,2.19e-40
7,6,4.95e-39,5.05e-41,2.61e-40
7,7,5.67e-39,5.60e-41,2.92e-40
7,8,6.23e-39,4.44e-41,2.95e-40
7,9,6.06e-39,4.66e-41,2.82e-40
7,10,5.02e-39,4.51e-41,2.56e-40
7,11,3.39e-39,3.09e-41,2.18e-40
7,12,1.51e-39,2.37e-41,1.44e-40
7,13,1.20e-40,3.52e-42,1.48e-41
7,14,0.00e+00,0.00e+00,0.00e+00
8,1,1.86e-40,6.87e-42,1.30e-41
8,2,6.88e-40,1.31e-41,4.06e-41
8,3,1.58e-39,1.72e-41,9.25e-41
8,4,2.63e-39,2.62e-41,1.48e-40
8,5,3.50e-39,2.98e-41,1.87e-40
8,6,4.21e-39,3.24e-41,2.16e-40
8,7,4.73e-39,3.60e-41,2.32e-40
8,8,4.97e-39,2.69e-41,2.28e-40
8,9,4.59e-39,2.74e-41,2.17e-40
8,10,3.71e-39,2.61e-41,1.99e-40
8,11,2.30e-39,1.68e-41,1.56e-40
8,12,1.05e-39,1.31e-41,9.51e-41
8,13,1.29e-40,2.64e-42,1.36e-41
8,14,0.00e+00,0.00e+00,0.00e+00
9,1,1.40e-40,5.69e-42,9.06e-42
9,2,5.02e-40,1.06e-41,2.55e-41
9,3,1.11e-39,1.38e-41,5.39e-41
9,4,1.87e-39,2.06e-41,9.03e-41
9,5,2.43e-39,2.33e-41,1.20e-40
9,6,2.89e-39,2.49e-41,1.50e-40
9,7,3.12e-39,2.70e-41,1.76e-40
9,8,3.18e-39,2.07e-41,2.02e-40
9,9,2.71e-39,1.99e-41,2.07e-40
9,10,2.14e-39,1.84e-41,1.80e-40
9,11,1.34e-39,1.19e-41,1.30e-40
9,12,6.47e-40,9.10e-42,6.50e-41
9,13,1.24e-40,2.21e-42,1.19e-41
9,14,1.75e-44,1.83e-45,2.60e-45
10,1,7.14e-41,3.45e-42,6.45e-42
10,2,2.98e-40,7.39e-42,1.98e-41
10,3,6.64e-40,9.49e-42,4.08e-41
10,4,1.05e-39,1.36e-41,6.69e-41
10,5,1.37e-39,1.55e-41,9.28e-41
10,6,1.58e-39,1.62e-41,1.15e-40
10,7,1.75e-39,1.79e-41,1.31e-40
10,8,1.70e-39,1.36e-41,1.38e-40
10,9,1.46e-39,1.32e-41,1.23e-40
10,10,1.12e-39,1.17e-41,9.90e-41
10,11,7.45e-40,7.85e-42,6.72e-41
10,12,4.09e-40,6.33e-42,3.70e-41
10,13,1.08e-40,1.81e-42,8.77e-42
10,14,1.18e-42,8.74e-44,1.48e-43
11,1,3.56e-41,2.38e-42,3.71e-42
11,2,1.43e-40,4.63e-42,1.31e-41
11,3,3.24e-40,6.10e-42,2.80e-41
11,4,5.23e-40,8.91e-42,4.55e-41
11,5,6.87e-40,9.85e-42,5.93e-41
11,6,7.74e-40,1.04e-41,6.66e-41
11,7,8.44e-40,1.10e-41,7.56e-41
11,8,8.46e-40,8.73e-42,7.83e-41
11,9,7.39e-40,8.45e-42,6.55e-41
11,10,6.17e-40,7.81e-42,5.25e-41
11,11,4.40e-40,5.46e-42,3.42e-41
11,12,2.84e-40,4.76e-42,2.02e-41
11,13,9.92e-41,1.58e-42,6.51e-42
11,14,2.36e-42,1.29e-43,2.53e-43
12,1,1.67e-41,1.46e-42,1.96e-42
12,2,6.48e-41,2.86e-42,6.03e-42
12,3,1.52e-40,4.18e-42,1.34e-41
12,4,2.52e-40,5.73e-42,2.13e-41
12,5,3.35e-40,6.59e-42,2.94e-41
12,6,4.06e-40,7.46e-42,3.25e-41
12,7,4.30e-40,7.23e-42,3.63e-41
12,8,4.43e-40,6.26e-42,3.92e-41
12,9,4.05e-40,6.06e-42,3.29e-41
12,10,3.78e-40,5.88e-42,3.00e-41
12,11,3.01e-40,4.51e-42,2.07e-41
12,12,2.21e-40,4.11e-42,1.34e-41
12,13,9.03e-41,1.50e-42,5.50e-42
12,14,2.93e-42,1.31e-43,2.67e-43
13,1,6.64e-42,5.65e-43,6.65e-43
13,2,2.29e-41,9.64e-43,1.50e-42
13,3,5.29e-41,1.32e-42,2.94e-42
13,4,8.56e-41,1.75e-42,4.50e-42
13,5,1.12e-40,1.94e-42,5.85e-42
13,6,1.39e-40,2.10e-42,7.32e-42
13,7,1.60e-40,2.22e-42,7.95e-42
13,8,1.74e-40,1.95e-42,8.69e-42
13,9,1.80e-40,1.94e-42,9.17e-42
13,10,1.70e-40,1.85e-42,8.40e-42
13,11,1.59e-40,1.52e-42,7.83e-42
13,12,1.30e-40,1.49e-42,6.65e-42
13,13,6.48e-41,5.73e-43,3.62e-42
13,14,3.94e-42,1.08e-43,2.92e-43
14,1,3.38e-42,3.83e-43,4.32e-43
14,2,8.66e-42,5.03e-43,6.90e-43
14,3,1.91e-41,7.29e-43,1.23e-42
14,4,3.22e-41,9.97e-43,1.95e-42
14,5,4.21e-41,1.16e-42,2.51e-42
14,6,5.19e-41,1.22e-42,2.93e-42
14,7,6.11e-41,1.29e-42,3.37e-42
14,8,6.90e-41,1.20e-42,3.69e-42
14,9,7.41e-41,1.20e-42,3.97e-42
14,10,7.54e-41,1.17e-42,4.05e-42
14,11,7.30e-41,1.01e-42,3.98e-42
14,12,6.42e-41,9.67e-43,3.66e-42
14,13,3.85e-41,4.38e-43,2.27e-42
14,14,4.34e-42,1.12e-43,3.20e-43
15,1,8.66e-43,8.30e-44,9.66e-44
15,2,2.27e-42,1.21e-43,1.77e-43
15,3,4.46e-42,1.48e-43,2.72e-43
15,4,7.64e-42,2.09e-43,4.43e-43
15,5,1.05e-41,2.37e-43,5.67e-43
15,6,1.32e-41,2.67e-43,6.69e-43
15,7,1.55e-41,2.77e-43,7.71e-43
15,8,1.77e-41,2.62e-43,8.61e-43
15,9,1.96e-41,2.68e-43,9.69e-43
15,10,2.06e-41,2.55e-43,1.02e-42
15,11,2.04e-41,2.29e-43,1.01e-42
15,12,1.85e-41,2.15e-43,9.49e-43
15,13,1.27e-41,1.10e-43,7.06e-43
15,14,2.42e-42,4.12e-44,1.97e-43
16,1,1.91e-43,2.50e-44,3.26e-44
16,2,4.83e-43,5.71e-44,8.70e-44
16,3,8.21e-43,5.57e-44,8.41e-44
16,4,1.24e-42,6.99e-44,1.21e-43
16,5,1.79e-42,8.48e-44,1.70e-43
16,6,2.20e-42,9.46e-44,1.92e-43
16,7,2.40e-42,9.03e-44,1.96e-43
16,8,2.79e-42,9.24e-44,2.13e-43
16,9,3.26e-42,9.57e-44,2.46e-43
16,10,3.51e-42,9.25e-44,2.71e-43
16,11,3.44e-42,8.58e-44,2.71e-43
16,12,3.24e-42,7.80e-44,2.66e-43
16,13,2.40e-42,4.80e-44,1.90e-43
16,14,4.91e-43,1.76e-44,4.92e-44


==> anc/model_ptpl_minerva_inclusive_6GeV_GENIE_2_12_6.txt <==
P||bin,Ptbin,model_cross_section
1,1,1.12e-40
1,2,4.37e-40
1,3,1.21e-39
1,4,2.47e-39
1,5,3.92e-39
1,6,5.48e-39
1,7,6.95e-39
1,8,4.64e-39
1,9,1.25e-40
1,10,0.00e+00
1,11,0.00e+00
1,12,0.00e+00
1,13,0.00e+00
1,14,0.00e+00
2,1,1.51e-40
2,2,5.63e-40
2,3,1.36e-39
2,4,2.54e-39
2,5,3.85e-39
2,6,5.22e-39
2,7,6.47e-39
2,8,7.87e-39
2,9,6.01e-39
2,10,4.96e-40
2,11,0.00e+00
2,12,0.00e+00
2,13,0.00e+00
2,14,0.00e+00
3,1,1.88e-40
3,2,6.70e-40
3,3,1.52e-39
3,4,2.68e-39
3,5,3.87e-39
3,6,5.08e-39
3,7,6.18e-39
3,8,7.38e-39
3,9,7.77e-39
3,10,5.86e-39
3,11,5.22e-40
3,12,0.00e+00
3,13,0.00e+00
3,14,0.00e+00
4,1,2.08e-40
4,2,7.27e-40
4,3,1.61e-39
4,4,2.77e-39
4,5,3.87e-39
4,6,4.96e-39
4,7,5.91e-39
4,8,6.93e-39
4,9,7.26e-39
4,10,6.42e-39
4,11,3.34e-39
4,12,1.77e-41
4,13,0.00e+00
4,14,0.00e+00
5,1,2.24e-40
5,2,7.78e-40
5,3,1.68e-39
5,4,2.81e-39
5,5,3.86e-39
5,6,4.85e-39
5,7,5.72e-39
5,8,6.58e-39
5,9,6.78e-39
5,10,5.94e-39
5,11,4.01e-39
5,12,9.77e-40
5,13,0.00e+00
5,14,0.00e+00
6,1,2.49e-40
6,2,8.39e-40
6,3,1.78e-39
6,4,2.92e-39
6,5,3.92e-39
6,6,4.85e-39
6,7,5.60e-39
6,8,6.30e-39
6,9,6.28e-39
6,10,5.36e-39
6,11,3.57e-39
6,12,1.55e-39
6,13,3.57e-41
6,14,0.00e+00
7,1,2.62e-40
7,2,8.98e-40
7,3,1.88e-39
7,4,2.99e-39
7,5,3.96e-39
7,6,4.79e-39
7,7,5.41e-39
7,8,5.89e-39
7,9,5.69e-39
7,10,4.68e-39
7,11,3.04e-39
7,12,1.33e-39
7,13,1.03e-40
7,14,0.00e+00
8,1,2.69e-40
8,2,9.06e-40
8,3,1.84e-39
8,4,2.87e-39
8,5,3.70e-39
8,6,4.34e-39
8,7,4.76e-39
8,8,4.92e-39
8,9,4.49e-39
8,10,3.53e-39
8,11,2.19e-39
8,12,9.71e-40
8,13,1.17e-40
8,14,0.00e+00
9,1,2.08e-40
9,2,6.97e-40
9,3,1.41e-39
9,4,2.14e-39
9,5,2.68e-39
9,6,3.03e-39
9,7,3.21e-39
9,8,3.18e-39
9,9,2.71e-39
9,10,2.03e-39
9,11,1.23e-39
9,12,5.79e-40
9,13,1.06e-40
9,14,1.52e-44
10,1,1.13e-40
10,2,3.87e-40
10,3,7.75e-40
10,4,1.16e-39
10,5,1.43e-39
10,6,1.61e-39
10,7,1.67e-39
10,8,1.61e-39
10,9,1.36e-39
10,10,1.02e-39
10,11,6.49e-40
10,12,3.53e-40
10,13,9.22e-41
10,14,9.54e-43
11,1,5.16e-41
11,2,1.76e-40
11,3,3.52e-40
11,4,5.27e-40
11,5,6.51e-40
11,6,7.31e-40
11,7,7.59e-40
11,8,7.46e-40
11,9,6.48e-40
11,10,5.24e-40
11,11,3.72e-40
11,12,2.40e-40
11,13,8.18e-41
11,14,2.00e-42
12,1,2.30e-41
12,2,7.84e-41
12,3,1.60e-40
12,4,2.43e-40
12,5,2.97e-40
12,6,3.44e-40
12,7,3.69e-40
12,8,3.75e-40
12,9,3.53e-40
12,10,3.11e-40
12,11,2.48e-40
12,12,1.83e-40
12,13,7.44e-41
12,14,2.58e-42
13,1,8.09e-42
13,2,2.34e-41
13,3,4.78e-41
13,4,7.47e-41
13,5,9.76e-41
13,6,1.15e-40
13,7,1.29e-40
13,8,1.42e-40
13,9,1.49e-40
13,10,1.44e-40
13,11,1.32e-40
13,12,1.11e-40
13,13,5.53e-41
13,14,3.73e-42
14,1,3.30e-42
14,2,8.11e-42
14,3,1.72e-41
14,4,2.68e-41
14,5,3.50e-41
14,6,4.29e-41
14,7,4.90e-41
14,8,5.60e-41
14,9,6.26e-41
14,10,6.37e-41
14,11,6.22e-41
14,12,5.60e-41
14,13,3.39e-41
14,14,4.10e-42
15,1,9.78e-43
15,2,2.46e-42
15,3,4.75e-42
15,4,7.63e-42
15,5,1.02e-41
15,6,1.23e-41
15,7,1.44e-41
15,8,1.65e-41
15,9,1.84e-41
15,10,1.93e-41
15,11,1.93e-41
15,12,1.83e-41
15,13,1.24e-41
15,14,2.15e-42
16,1,1.59e-43
16,2,4.35e-43
16,3,8.25e-43
16,4,1.29e-42
16,5,1.74e-42
16,6,2.15e-42
16,7,2.35e-42
16,8,2.68e-42
16,9,2.88e-42
16,10,3.02e-42
16,11,2.90e-42
16,12,2.55e-42
16,13,1.57e-42
16,14,2.61e-43


==> anc/model_ptpl_minerva_inclusive_6GeV_GENIE_2_12_6_and_Low_Recoil_Enhancement.txt <==
P||bin,Ptbin,model_cross_section
1,1,1.12e-40
1,2,4.33e-40
1,3,1.19e-39
1,4,2.44e-39
1,5,3.86e-39
1,6,5.36e-39
1,7,6.73e-39
1,8,4.45e-39
1,9,1.19e-40
1,10,0.00e+00
1,11,0.00e+00
1,12,0.00e+00
1,13,0.00e+00
1,14,0.00e+00
2,1,1.51e-40
2,2,5.60e-40
2,3,1.35e-39
2,4,2.54e-39
2,5,3.84e-39
2,6,5.15e-39
2,7,6.28e-39
2,8,7.50e-39
2,9,5.68e-39
2,10,4.66e-40
2,11,0.00e+00
2,12,0.00e+00
2,13,0.00e+00
2,14,0.00e+00
3,1,1.88e-40
3,2,6.68e-40
3,3,1.52e-39
3,4,2.70e-39
3,5,3.91e-39
3,6,5.08e-39
3,7,6.03e-39
3,8,7.01e-39
3,9,7.30e-39
3,10,5.47e-39
3,11,4.84e-40
3,12,0.00e+00
3,13,0.00e+00
3,14,0.00e+00
4,1,2.08e-40
4,2,7.26e-40
4,3,1.62e-39
4,4,2.81e-39
4,5,3.94e-39
4,6,4.98e-39
4,7,5.77e-39
4,8,6.56e-39
4,9,6.76e-39
4,10,5.94e-39
4,11,3.07e-39
4,12,1.62e-41
4,13,0.00e+00
4,14,0.00e+00
5,1,2.24e-40
5,2,7.78e-40
5,3,1.68e-39
5,4,2.86e-39
5,5,3.94e-39
5,6,4.88e-39
5,7,5.58e-39
5,8,6.20e-39
5,9,6.27e-39
5,10,5.46e-39
5,11,3.66e-39
5,12,8.88e-40
5,13,0.00e+00
5,14,0.00e+00
6,1,2.49e-40
6,2,8.39e-40
6,3,1.78e-39
6,4,2.96e-39
6,5,4.00e-39
6,6,4.91e-39
6,7,5.48e-39
6,8,5.92e-39
6,9,5.78e-39
6,10,4.90e-39
6,11,3.25e-39
6,12,1.40e-39
6,13,3.29e-41
6,14,0.00e+00
7,1,2.62e-40
7,2,8.98e-40
7,3,1.89e-39
7,4,3.05e-39
7,5,4.07e-39
7,6,4.88e-39
7,7,5.32e-39
7,8,5.53e-39
7,9,5.21e-39
7,10,4.26e-39
7,11,2.76e-39
7,12,1.21e-39
7,13,9.52e-41
7,14,0.00e+00
8,1,2.70e-40
8,2,9.08e-40
8,3,1.86e-39
8,4,2.96e-39
8,5,3.85e-39
8,6,4.49e-39
8,7,4.74e-39
8,8,4.65e-39
8,9,4.12e-39
8,10,3.21e-39
8,11,1.99e-39
8,12,8.90e-40
8,13,1.10e-40
8,14,0.00e+00
9,1,2.09e-40
9,2,7.00e-40
9,3,1.43e-39
9,4,2.23e-39
9,5,2.84e-39
9,6,3.20e-39
9,7,3.27e-39
9,8,3.03e-39
9,9,2.50e-39
9,10,1.86e-39
9,11,1.13e-39
9,12,5.37e-40
9,13,1.02e-40
9,14,1.52e-44
10,1,1.13e-40
10,2,3.89e-40
10,3,7.90e-40
10,4,1.22e-39
10,5,1.53e-39
10,6,1.71e-39
10,7,1.71e-39
10,8,1.55e-39
10,9,1.27e-39
10,10,9.42e-40
10,11,6.01e-40
10,12,3.32e-40
10,13,8.93e-41
10,14,9.44e-43
11,1,5.18e-41
11,2,1.77e-40
11,3,3.60e-40
11,4,5.54e-40
11,5,6.98e-40
11,6,7.77e-40
11,7,7.81e-40
11,8,7.21e-40
11,9,6.06e-40
11,10,4.88e-40
11,11,3.49e-40
11,12,2.29e-40
11,13,7.98e-41
11,14,1.98e-42
12,1,2.31e-41
12,2,7.88e-41
12,3,1.63e-40
12,4,2.53e-40
12,5,3.16e-40
12,6,3.65e-40
12,7,3.75e-40
12,8,3.62e-40
12,9,3.31e-40
12,10,2.91e-40
12,11,2.35e-40
12,12,1.75e-40
12,13,7.29e-41
12,14,2.56e-42
13,1,8.11e-42
13,2,2.34e-41
13,3,4.86e-41
13,4,7.72e-41
13,5,1.02e-40
13,6,1.21e-40
13,7,1.31e-40
13,8,1.37e-40
13,9,1.41e-40
13,10,1.36e-40
13,11,1.26e-40
13,12,1.07e-40
13,13,5.44e-41
13,14,3.71e-42
14,1,3.30e-42
14,2,8.15e-42
14,3,1.74e-41
14,4,2.75e-41
14,5,3.64e-41
14,6,4.42e-41
14,7,4.95e-41
14,8,5.40e-41
14,9,5.92e-41
14,10,6.04e-41
14,11,5.96e-41
14,12,5.43e-41
14,13,3.34e-41
14,14,4.08e-42
15,1,9.79e-43
15,2,2.46e-42
15,3,4.77e-42
15,4,7.91e-42
15,5,1.06e-41
15,6,1.28e-41
15,7,1.44e-41
15,8,1.59e-41
15,9,1.75e-41
15,10,1.84e-41
15,11,1.86e-41
15,12,1.77e-41
15,13,1.22e-41
15,14,2.15e-42
16,1,1.58e-43
16,2,4.42e-43
16,3,8.20e-43
16,4,1.31e-42
16,5,1.80e-42
16,6,2.24e-42
16,7,2.37e-42
16,8,2.57e-42
16,9,2.71e-42
16,10,2.85e-42
16,11,2.77e-42
16,12,2.46e-42
16,13,1.54e-42
16,14,2.60e-43


==> anc/model_ptpl_minerva_inclusive_6GeV_GENIE_2_12_6_and_NonResPionTune_Only.txt <==
P||bin,Ptbin,model_cross_section
1,1,1.11e-40
1,2,4.32e-40
1,3,1.18e-39
1,4,2.40e-39
1,5,3.79e-39
1,6,5.28e-39
1,7,6.68e-39
1,8,4.43e-39
1,9,1.18e-40
1,10,0.00e+00
1,11,0.00e+00
1,12,0.00e+00
1,13,0.00e+00
1,14,0.00e+00
2,1,1.50e-40
2,2,5.57e-40
2,3,1.33e-39
2,4,2.46e-39
2,5,3.71e-39
2,6,5.00e-39
2,7,6.18e-39
2,8,7.48e-39
2,9,5.68e-39
2,10,4.66e-40
2,11,0.00e+00
2,12,0.00e+00
2,13,0.00e+00
2,14,0.00e+00
3,1,1.88e-40
3,2,6.63e-40
3,3,1.49e-39
3,4,2.60e-39
3,5,3.72e-39
3,6,4.85e-39
3,7,5.88e-39
3,8,6.97e-39
3,9,7.29e-39
3,10,5.47e-39
3,11,4.84e-40
3,12,0.00e+00
3,13,0.00e+00
3,14,0.00e+00
4,1,2.08e-40
4,2,7.20e-40
4,3,1.58e-39
4,4,2.68e-39
4,5,3.71e-39
4,6,4.72e-39
4,7,5.59e-39
4,8,6.51e-39
4,9,6.76e-39
4,10,5.94e-39
4,11,3.07e-39
4,12,1.62e-41
4,13,0.00e+00
4,14,0.00e+00
5,1,2.23e-40
5,2,7.71e-40
5,3,1.64e-39
5,4,2.72e-39
5,5,3.69e-39
5,6,4.60e-39
5,7,5.38e-39
5,8,6.14e-39
5,9,6.26e-39
5,10,5.46e-39
5,11,3.66e-39
5,12,8.88e-40
5,13,0.00e+00
5,14,0.00e+00
6,1,2.48e-40
6,2,8.32e-40
6,3,1.74e-39
6,4,2.82e-39
6,5,3.75e-39
6,6,4.59e-39
6,7,5.25e-39
6,8,5.85e-39
6,9,5.77e-39
6,10,4.90e-39
6,11,3.25e-39
6,12,1.40e-39
6,13,3.29e-41
6,14,0.00e+00
7,1,2.61e-40
7,2,8.90e-40
7,3,1.84e-39
7,4,2.89e-39
7,5,3.78e-39
7,6,4.53e-39
7,7,5.07e-39
7,8,5.46e-39
7,9,5.21e-39
7,10,4.26e-39
7,11,2.76e-39
7,12,1.21e-39
7,13,9.52e-41
7,14,0.00e+00
8,1,2.69e-40
8,2,8.99e-40
8,3,1.81e-39
8,4,2.78e-39
8,5,3.54e-39
8,6,4.12e-39
8,7,4.47e-39
8,8,4.57e-39
8,9,4.12e-39
8,10,3.21e-39
8,11,1.99e-39
8,12,8.90e-40
8,13,1.10e-40
8,14,0.00e+00
9,1,2.08e-40
9,2,6.92e-40
9,3,1.38e-39
9,4,2.08e-39
9,5,2.58e-39
9,6,2.89e-39
9,7,3.03e-39
9,8,2.96e-39
9,9,2.50e-39
9,10,1.86e-39
9,11,1.13e-39
9,12,5.37e-40
9,13,1.02e-40
9,14,1.52e-44
10,1,1.12e-40
10,2,3.85e-40
10,3,7.62e-40
10,4,1.13e-39
10,5,1.38e-39
10,6,1.54e-39
10,7,1.59e-39
10,8,1.51e-39
10,9,1.26e-39
10,10,9.42e-40
10,11,6.01e-40
10,12,3.32e-40
10,13,8.93e-41
10,14,9.44e-43
11,1,5.15e-41
11,2,1.75e-40
11,3,3.47e-40
11,4,5.13e-40
11,5,6.29e-40
11,6,6.99e-40
11,7,7.22e-40
11,8,7.03e-40
11,9,6.05e-40
11,10,4.88e-40
11,11,3.49e-40
11,12,2.29e-40
11,13,7.98e-41
11,14,1.98e-42
12,1,2.30e-41
12,2,7.79e-41
12,3,1.58e-40
12,4,2.37e-40
12,5,2.86e-40
12,6,3.30e-40
12,7,3.50e-40
12,8,3.54e-40
12,9,3.31e-40
12,10,2.91e-40
12,11,2.35e-40
12,12,1.75e-40
12,13,7.29e-41
12,14,2.56e-42
13,1,8.08e-42
13,2,2.32e-41
13,3,4.70e-41
13,4,7.27e-41
13,5,9.42e-41
13,6,1.10e-40
13,7,1.23e-40
13,8,1.34e-40
13,9,1.41e-40
13,10,1.36e-40
13,11,1.26e-40
13,12,1.07e-40
13,13,5.44e-41
13,14,3.71e-42
14,1,3.29e-42
14,2,8.08e-42
14,3,1.69e-41
14,4,2.61e-41
14,5,3.38e-41
14,6,4.11e-41
14,7,4.67e-41
14,8,5.32e-41
14,9,5.92e-41
14,10,6.04e-41
14,11,5.96e-41
14,12,5.43e-41
14,13,3.34e-41
14,14,4.08e-42
15,1,9.77e-43
15,2,2.44e-42
15,3,4.67e-42
15,4,7.44e-42
15,5,9.87e-42
15,6,1.18e-41
15,7,1.37e-41
15,8,1.56e-41
15,9,1.75e-41
15,10,1.84e-41
15,11,1.86e-41
15,12,1.77e-41
15,13,1.22e-41
15,14,2.15e-42
16,1,1.57e-43
16,2,4.34e-43
16,3,8.09e-43
16,4,1.26e-42
16,5,1.66e-42
16,6,2.07e-42
16,7,2.23e-42
16,8,2.53e-42
16,9,2.71e-42
16,10,2.85e-42
16,11,2.77e-42
16,12,2.46e-42
16,13,1.54e-42
16,14,2.60e-43


==> anc/model_ptpl_minerva_inclusive_6GeV_GENIE_2_12_6_and_QE_RPA.txt <==
P||bin,Ptbin,model_cross_section
1,1,1.09e-40
1,2,4.20e-40
1,3,1.15e-39
1,4,2.36e-39
1,5,3.74e-39
1,6,5.24e-39
1,7,6.65e-39
1,8,4.43e-39
1,9,1.19e-40
1,10,0.00e+00
1,11,0.00e+00
1,12,0.00e+00
1,13,0.00e+00
1,14,0.00e+00
2,1,1.46e-40
2,2,5.31e-40
2,3,1.27e-39
2,4,2.37e-39
2,5,3.60e-39
2,6,4.91e-39
2,7,6.12e-39
2,8,7.47e-39
2,9,5.71e-39
2,10,4.69e-40
2,11,0.00e+00
2,12,0.00e+00
2,13,0.00e+00
2,14,0.00e+00
3,1,1.80e-40
3,2,6.24e-40
3,3,1.39e-39
3,4,2.45e-39
3,5,3.57e-39
3,6,4.72e-39
3,7,5.79e-39
3,8,6.96e-39
3,9,7.34e-39
3,10,5.51e-39
3,11,4.87e-40
3,12,0.00e+00
3,13,0.00e+00
3,14,0.00e+00
4,1,1.97e-40
4,2,6.68e-40
4,3,1.46e-39
4,4,2.50e-39
4,5,3.52e-39
4,6,4.56e-39
4,7,5.49e-39
4,8,6.49e-39
4,9,6.81e-39
4,10,5.99e-39
4,11,3.09e-39
4,12,1.63e-41
4,13,0.00e+00
4,14,0.00e+00
5,1,2.12e-40
5,2,7.18e-40
5,3,1.51e-39
5,4,2.52e-39
5,5,3.48e-39
5,6,4.42e-39
5,7,5.27e-39
5,8,6.11e-39
5,9,6.31e-39
5,10,5.51e-39
5,11,3.68e-39
5,12,8.92e-40
5,13,0.00e+00
5,14,0.00e+00
6,1,2.35e-40
6,2,7.71e-40
6,3,1.59e-39
6,4,2.60e-39
6,5,3.52e-39
6,6,4.40e-39
6,7,5.13e-39
6,8,5.82e-39
6,9,5.82e-39
6,10,4.96e-39
6,11,3.28e-39
6,12,1.41e-39
6,13,3.30e-41
6,14,0.00e+00
7,1,2.47e-40
7,2,8.21e-40
7,3,1.67e-39
7,4,2.65e-39
7,5,3.53e-39
7,6,4.32e-39
7,7,4.92e-39
7,8,5.42e-39
7,9,5.26e-39
7,10,4.32e-39
7,11,2.79e-39
7,12,1.22e-39
7,13,9.55e-41
7,14,0.00e+00
8,1,2.53e-40
8,2,8.21e-40
8,3,1.62e-39
8,4,2.51e-39
8,5,3.25e-39
8,6,3.88e-39
8,7,4.31e-39
8,8,4.53e-39
8,9,4.17e-39
8,10,3.28e-39
8,11,2.02e-39
8,12,8.97e-40
8,13,1.10e-40
8,14,0.00e+00
9,1,1.93e-40
9,2,6.22e-40
9,3,1.21e-39
9,4,1.83e-39
9,5,2.32e-39
9,6,2.68e-39
9,7,2.90e-39
9,8,2.93e-39
9,9,2.54e-39
9,10,1.90e-39
9,11,1.15e-39
9,12,5.41e-40
9,13,1.02e-40
9,14,1.52e-44
10,1,1.04e-40
10,2,3.42e-40
10,3,6.59e-40
10,4,9.85e-40
10,5,1.23e-39
10,6,1.41e-39
10,7,1.51e-39
10,8,1.49e-39
10,9,1.29e-39
10,10,9.67e-40
10,11,6.13e-40
10,12,3.35e-40
10,13,8.94e-41
10,14,9.44e-43
11,1,4.74e-41
11,2,1.54e-40
11,3,2.98e-40
11,4,4.44e-40
11,5,5.58e-40
11,6,6.41e-40
11,7,6.85e-40
11,8,6.94e-40
11,9,6.14e-40
11,10,4.99e-40
11,11,3.54e-40
11,12,2.30e-40
11,13,7.99e-41
11,14,1.98e-42
12,1,2.11e-41
12,2,6.96e-41
12,3,1.36e-40
12,4,2.07e-40
12,5,2.56e-40
12,6,3.05e-40
12,7,3.35e-40
12,8,3.50e-40
12,9,3.35e-40
12,10,2.96e-40
12,11,2.37e-40
12,12,1.76e-40
12,13,7.29e-41
12,14,2.56e-42
13,1,7.62e-42
13,2,2.11e-41
13,3,4.18e-41
13,4,6.49e-41
13,5,8.61e-41
13,6,1.04e-40
13,7,1.19e-40
13,8,1.33e-40
13,9,1.42e-40
13,10,1.38e-40
13,11,1.27e-40
13,12,1.07e-40
13,13,5.44e-41
13,14,3.71e-42
14,1,3.14e-42
14,2,7.37e-42
14,3,1.52e-41
14,4,2.37e-41
14,5,3.13e-41
14,6,3.90e-41
14,7,4.53e-41
14,8,5.28e-41
14,9,5.96e-41
14,10,6.09e-41
14,11,5.99e-41
14,12,5.44e-41
14,13,3.34e-41
14,14,4.08e-42
15,1,9.35e-43
15,2,2.25e-42
15,3,4.21e-42
15,4,6.79e-42
15,5,9.19e-42
15,6,1.12e-41
15,7,1.34e-41
15,8,1.55e-41
15,9,1.76e-41
15,10,1.85e-41
15,11,1.87e-41
15,12,1.78e-41
15,13,1.22e-41
15,14,2.15e-42
16,1,1.50e-43
16,2,4.04e-43
16,3,7.28e-43
16,4,1.14e-42
16,5,1.55e-42
16,6,1.97e-42
16,7,2.17e-42
16,8,2.51e-42
16,9,2.72e-42
16,10,2.87e-42
16,11,2.78e-42
16,12,2.46e-42
16,13,1.54e-42
16,14,2.60e-43


==> anc/model_ptpl_minerva_inclusive_6GeV_GiBUU_2019.txt <==
P||bin,Ptbin,model_cross_section
1,1,7.08e-41
1,2,3.05e-40
1,3,8.56e-40
1,4,1.71e-39
1,5,2.60e-39
1,6,3.54e-39
1,7,4.42e-39
1,8,2.95e-39
1,9,8.52e-41
1,10,0.00e+00
1,11,0.00e+00
1,12,0.00e+00
1,13,0.00e+00
1,14,0.00e+00
2,1,9.02e-41
2,2,3.50e-40
2,3,8.83e-40
2,4,1.66e-39
2,5,2.47e-39
2,6,3.29e-39
2,7,4.03e-39
2,8,4.91e-39
2,9,4.23e-39
2,10,3.78e-40
2,11,0.00e+00
2,12,0.00e+00
2,13,0.00e+00
2,14,0.00e+00
3,1,1.09e-40
3,2,4.04e-40
3,3,9.54e-40
3,4,1.71e-39
3,5,2.45e-39
3,6,3.19e-39
3,7,3.82e-39
3,8,4.50e-39
3,9,5.32e-39
3,10,4.44e-39
3,11,3.98e-40
3,12,0.00e+00
3,13,0.00e+00
3,14,0.00e+00
4,1,1.23e-40
4,2,4.43e-40
4,3,1.00e-39
4,4,1.74e-39
4,5,2.44e-39
4,6,3.10e-39
4,7,3.62e-39
4,8,4.15e-39
4,9,4.75e-39
4,10,4.80e-39
4,11,2.56e-39
4,12,1.33e-41
4,13,0.00e+00
4,14,0.00e+00
5,1,1.35e-40
5,2,4.74e-40
5,3,1.04e-39
5,4,1.75e-39
5,5,2.42e-39
5,6,3.00e-39
5,7,3.48e-39
5,8,3.89e-39
5,9,4.27e-39
5,10,4.38e-39
5,11,3.04e-39
5,12,7.43e-40
5,13,0.00e+00
5,14,0.00e+00
6,1,1.49e-40
6,2,5.14e-40
6,3,1.09e-39
6,4,1.80e-39
6,5,2.44e-39
6,6,2.99e-39
6,7,3.41e-39
6,8,3.69e-39
6,9,3.86e-39
6,10,3.91e-39
6,11,2.69e-39
6,12,1.17e-39
6,13,2.74e-41
6,14,0.00e+00
7,1,1.62e-40
7,2,5.56e-40
7,3,1.15e-39
7,4,1.86e-39
7,5,2.46e-39
7,6,2.98e-39
7,7,3.31e-39
7,8,3.50e-39
7,9,3.44e-39
7,10,3.37e-39
7,11,2.30e-39
7,12,1.02e-39
7,13,8.10e-41
7,14,0.00e+00
8,1,1.65e-40
8,2,5.61e-40
8,3,1.15e-39
8,4,1.80e-39
8,5,2.35e-39
8,6,2.76e-39
8,7,3.00e-39
8,8,3.03e-39
8,9,2.77e-39
8,10,2.52e-39
8,11,1.66e-39
8,12,7.40e-40
8,13,9.56e-41
8,14,0.00e+00
9,1,1.29e-40
9,2,4.43e-40
9,3,8.99e-40
9,4,1.39e-39
9,5,1.77e-39
9,6,2.03e-39
9,7,2.16e-39
9,8,2.06e-39
9,9,1.74e-39
9,10,1.46e-39
9,11,9.46e-40
9,12,4.48e-40
9,13,9.03e-41
9,14,1.83e-44
10,1,7.18e-41
10,2,2.49e-40
10,3,5.06e-40
10,4,7.82e-40
10,5,9.88e-40
10,6,1.11e-39
10,7,1.16e-39
10,8,1.10e-39
10,9,9.08e-40
10,10,7.44e-40
10,11,5.02e-40
10,12,2.77e-40
10,13,7.96e-41
10,14,1.15e-42
11,1,3.30e-41
11,2,1.16e-40
11,3,2.34e-40
11,4,3.60e-40
11,5,4.52e-40
11,6,5.23e-40
11,7,5.42e-40
11,8,5.14e-40
11,9,4.40e-40
11,10,3.76e-40
11,11,2.88e-40
11,12,1.89e-40
11,13,7.05e-41
11,14,2.30e-42
12,1,1.44e-41
12,2,5.11e-41
12,3,1.06e-40
12,4,1.63e-40
12,5,2.07e-40
12,6,2.38e-40
12,7,2.54e-40
12,8,2.55e-40
12,9,2.35e-40
12,10,2.21e-40
12,11,1.92e-40
12,12,1.44e-40
12,13,6.32e-41
12,14,3.00e-42
13,1,4.34e-42
13,2,1.47e-41
13,3,3.05e-41
13,4,4.85e-41
13,5,6.39e-41
13,6,7.73e-41
13,7,8.63e-41
13,8,9.25e-41
13,9,9.68e-41
13,10,1.02e-40
13,11,1.01e-40
13,12,8.65e-41
13,13,4.69e-41
13,14,3.99e-42
14,1,1.53e-42
14,2,5.13e-42
14,3,1.07e-41
14,4,1.73e-41
14,5,2.25e-41
14,6,2.81e-41
14,7,3.22e-41
14,8,3.63e-41
14,9,4.03e-41
14,10,4.45e-41
14,11,4.72e-41
14,12,4.38e-41
14,13,2.82e-41
14,14,4.07e-42
15,1,4.33e-43
15,2,1.49e-42
15,3,3.01e-42
15,4,4.79e-42
15,5,6.65e-42
15,6,7.96e-42
15,7,9.32e-42
15,8,1.09e-41
15,9,1.20e-41
15,10,1.33e-41
15,11,1.46e-41
15,12,1.40e-41
15,13,1.01e-41
15,14,2.04e-42
16,1,8.33e-44
16,2,2.45e-43
16,3,5.04e-43
16,4,8.32e-43
16,5,1.08e-42
16,6,1.36e-42
16,7,1.40e-42
16,8,1.71e-42
16,9,1.78e-42
16,10,1.86e-42
16,11,2.02e-42
16,12,1.90e-42
16,13,1.20e-42
16,14,2.28e-43


==> anc/model_ptpl_minerva_inclusive_6GeV_GiBUU_2021.txt <==
P||bin,Ptbin,model_cross_section
1,1,1.47e-40
1,2,5.39e-40
1,3,1.26e-39
1,4,2.23e-39
1,5,3.20e-39
1,6,4.20e-39
1,7,5.11e-39
1,8,3.30e-39
1,9,8.88e-41
1,10,0.00e+00
1,11,0.00e+00
1,12,0.00e+00
1,13,0.00e+00
1,14,0.00e+00
2,1,1.46e-40
2,2,5.27e-40
2,3,1.22e-39
2,4,2.13e-39
2,5,3.02e-39
2,6,3.91e-39
2,7,4.70e-39
2,8,5.53e-39
2,9,4.21e-39
2,10,3.46e-40
2,11,0.00e+00
2,12,0.00e+00
2,13,0.00e+00
2,14,0.00e+00
3,1,1.50e-40
3,2,5.46e-40
3,3,1.24e-39
3,4,2.13e-39
3,5,2.96e-39
3,6,3.77e-39
3,7,4.46e-39
3,8,5.13e-39
3,9,5.33e-39
3,10,3.98e-39
3,11,3.44e-40
3,12,0.00e+00
3,13,0.00e+00
3,14,0.00e+00
4,1,1.55e-40
4,2,5.57e-40
4,3,1.24e-39
4,4,2.11e-39
4,5,2.91e-39
4,6,3.64e-39
4,7,4.24e-39
4,8,4.78e-39
4,9,4.87e-39
4,10,4.23e-39
4,11,2.14e-39
4,12,1.06e-41
4,13,0.00e+00
4,14,0.00e+00
5,1,1.61e-40
5,2,5.70e-40
5,3,1.25e-39
5,4,2.11e-39
5,5,2.86e-39
5,6,3.53e-39
5,7,4.06e-39
5,8,4.49e-39
5,9,4.45e-39
5,10,3.80e-39
5,11,2.48e-39
5,12,5.75e-40
5,13,0.00e+00
5,14,0.00e+00
6,1,1.72e-40
6,2,6.00e-40
6,3,1.29e-39
6,4,2.12e-39
6,5,2.85e-39
6,6,3.48e-39
6,7,3.94e-39
6,8,4.25e-39
6,9,4.08e-39
6,10,3.37e-39
6,11,2.16e-39
6,12,9.02e-40
6,13,2.05e-41
6,14,0.00e+00
7,1,1.82e-40
7,2,6.28e-40
7,3,1.33e-39
7,4,2.14e-39
7,5,2.85e-39
7,6,3.42e-39
7,7,3.81e-39
7,8,3.99e-39
7,9,3.66e-39
7,10,2.93e-39
7,11,1.83e-39
7,12,7.88e-40
7,13,6.15e-41
7,14,0.00e+00
8,1,1.81e-40
8,2,6.20e-40
8,3,1.29e-39
8,4,2.04e-39
8,5,2.65e-39
8,6,3.12e-39
8,7,3.37e-39
8,8,3.39e-39
8,9,2.95e-39
8,10,2.24e-39
8,11,1.34e-39
8,12,5.89e-40
8,13,7.47e-41
8,14,0.00e+00
9,1,1.39e-40
9,2,4.76e-40
9,3,9.82e-40
9,4,1.54e-39
9,5,1.96e-39
9,6,2.23e-39
9,7,2.35e-39
9,8,2.25e-39
9,9,1.85e-39
9,10,1.34e-39
9,11,7.87e-40
9,12,3.72e-40
9,13,7.35e-41
9,14,1.28e-44
10,1,7.72e-41
10,2,2.68e-40
10,3,5.52e-40
10,4,8.59e-40
10,5,1.08e-39
10,6,1.22e-39
10,7,1.26e-39
10,8,1.19e-39
10,9,9.54e-40
10,10,7.01e-40
10,11,4.34e-40
10,12,2.40e-40
10,13,6.75e-41
10,14,7.52e-43
11,1,3.56e-41
11,2,1.25e-40
11,3,2.58e-40
11,4,3.96e-40
11,5,4.98e-40
11,6,5.65e-40
11,7,5.89e-40
11,8,5.54e-40
11,9,4.68e-40
11,10,3.66e-40
11,11,2.57e-40
11,12,1.70e-40
11,13,6.12e-41
11,14,1.58e-42
12,1,1.68e-41
12,2,5.75e-41
12,3,1.19e-40
12,4,1.84e-40
12,5,2.34e-40
12,6,2.63e-40
12,7,2.83e-40
12,8,2.79e-40
12,9,2.51e-40
12,10,2.17e-40
12,11,1.74e-40
12,12,1.31e-40
12,13,5.61e-41
12,14,2.13e-42
13,1,5.35e-42
13,2,1.81e-41
13,3,3.72e-41
13,4,5.84e-41
13,5,7.52e-41
13,6,8.90e-41
13,7,9.74e-41
13,8,1.04e-40
13,9,1.06e-40
13,10,1.02e-40
13,11,9.36e-41
13,12,8.07e-41
13,13,4.29e-41
13,14,2.98e-42
14,1,2.05e-42
14,2,6.75e-42
14,3,1.37e-41
14,4,2.17e-41
14,5,2.78e-41
14,6,3.40e-41
14,7,3.72e-41
14,8,4.17e-41
14,9,4.49e-41
14,10,4.64e-41
14,11,4.46e-41
14,12,4.15e-41
14,13,2.67e-41
14,14,3.21e-42
15,1,5.90e-43
15,2,1.99e-42
15,3,4.00e-42
15,4,6.31e-42
15,5,8.11e-42
15,6,9.78e-42
15,7,1.12e-41
15,8,1.23e-41
15,9,1.35e-41
15,10,1.40e-41
15,11,1.40e-41
15,12,1.34e-41
15,13,9.73e-42
15,14,1.64e-42
16,1,1.01e-43
16,2,3.36e-43
16,3,6.80e-43
16,4,1.07e-42
16,5,1.22e-42
16,6,1.53e-42
16,7,1.74e-42
16,8,2.02e-42
16,9,2.06e-42
16,10,2.04e-42
16,11,1.95e-42
16,12,1.75e-42
16,13,1.16e-42
16,14,1.77e-43


==> anc/model_ptpl_minerva_inclusive_6GeV_MINERvA_Tune_v1.txt <==
P||bin,Ptbin,model_cross_section
1,1,1.09e-40
1,2,4.22e-40
1,3,1.16e-39
1,4,2.39e-39
1,5,3.81e-39
1,6,5.32e-39
1,7,6.70e-39
1,8,4.44e-39
1,9,1.19e-40
1,10,0.00e+00
1,11,0.00e+00
1,12,0.00e+00
1,13,0.00e+00
1,14,0.00e+00
2,1,1.46e-40
2,2,5.35e-40
2,3,1.29e-39
2,4,2.45e-39
2,5,3.74e-39
2,6,5.07e-39
2,7,6.22e-39
2,8,7.50e-39
2,9,5.71e-39
2,10,4.69e-40
2,11,0.00e+00
2,12,0.00e+00
2,13,0.00e+00
2,14,0.00e+00
3,1,1.80e-40
3,2,6.29e-40
3,3,1.42e-39
3,4,2.55e-39
3,5,3.75e-39
3,6,4.95e-39
3,7,5.94e-39
3,8,7.00e-39
3,9,7.34e-39
3,10,5.51e-39
3,11,4.87e-40
3,12,0.00e+00
3,13,0.00e+00
3,14,0.00e+00
4,1,1.98e-40
4,2,6.74e-40
4,3,1.49e-39
4,4,2.62e-39
4,5,3.75e-39
4,6,4.82e-39
4,7,5.66e-39
4,8,6.53e-39
4,9,6.81e-39
4,10,5.99e-39
4,11,3.09e-39
4,12,1.63e-41
4,13,0.00e+00
4,14,0.00e+00
5,1,2.13e-40
5,2,7.24e-40
5,3,1.55e-39
5,4,2.66e-39
5,5,3.73e-39
5,6,4.71e-39
5,7,5.47e-39
5,8,6.17e-39
5,9,6.31e-39
5,10,5.51e-39
5,11,3.68e-39
5,12,8.92e-40
5,13,0.00e+00
5,14,0.00e+00
6,1,2.36e-40
6,2,7.78e-40
6,3,1.63e-39
6,4,2.74e-39
6,5,3.77e-39
6,6,4.71e-39
6,7,5.36e-39
6,8,5.89e-39
6,9,5.83e-39
6,10,4.96e-39
6,11,3.28e-39
6,12,1.41e-39
6,13,3.30e-41
6,14,0.00e+00
7,1,2.48e-40
7,2,8.29e-40
7,3,1.72e-39
7,4,2.81e-39
7,5,3.81e-39
7,6,4.66e-39
7,7,5.18e-39
7,8,5.50e-39
7,9,5.27e-39
7,10,4.32e-39
7,11,2.79e-39
7,12,1.22e-39
7,13,9.55e-41
7,14,0.00e+00
8,1,2.54e-40
8,2,8.30e-40
8,3,1.67e-39
8,4,2.68e-39
8,5,3.57e-39
8,6,4.25e-39
8,7,4.58e-39
8,8,4.61e-39
8,9,4.17e-39
8,10,3.28e-39
8,11,2.02e-39
8,12,8.97e-40
8,13,1.10e-40
8,14,0.00e+00
9,1,1.94e-40
9,2,6.30e-40
9,3,1.26e-39
9,4,1.98e-39
9,5,2.59e-39
9,6,2.98e-39
9,7,3.13e-39
9,8,3.00e-39
9,9,2.54e-39
9,10,1.90e-39
9,11,1.15e-39
9,12,5.41e-40
9,13,1.02e-40
9,14,1.52e-44
10,1,1.04e-40
10,2,3.46e-40
10,3,6.87e-40
10,4,1.07e-39
10,5,1.38e-39
10,6,1.59e-39
10,7,1.63e-39
10,8,1.53e-39
10,9,1.29e-39
10,10,9.67e-40
10,11,6.13e-40
10,12,3.35e-40
10,13,8.94e-41
10,14,9.44e-43
11,1,4.77e-41
11,2,1.56e-40
11,3,3.11e-40
11,4,4.85e-40
11,5,6.27e-40
11,6,7.19e-40
11,7,7.44e-40
11,8,7.12e-40
11,9,6.15e-40
11,10,4.99e-40
11,11,3.54e-40
11,12,2.30e-40
11,13,7.99e-41
11,14,1.98e-42
12,1,2.12e-41
12,2,7.04e-41
12,3,1.42e-40
12,4,2.24e-40
12,5,2.86e-40
12,6,3.40e-40
12,7,3.60e-40
12,8,3.58e-40
12,9,3.35e-40
12,10,2.96e-40
12,11,2.37e-40
12,12,1.76e-40
12,13,7.29e-41
12,14,2.56e-42
13,1,7.65e-42
13,2,2.13e-41
13,3,4.33e-41
13,4,6.94e-41
13,5,9.41e-41
13,6,1.14e-40
13,7,1.26e-40
13,8,1.36e-40
13,9,1.42e-40
13,10,1.38e-40
13,11,1.27e-40
13,12,1.07e-40
13,13,5.44e-41
13,14,3.71e-42
14,1,3.15e-42
14,2,7.44e-42
14,3,1.57e-41
14,4,2.51e-41
14,5,3.39e-41
14,6,4.22e-41
14,7,4.82e-41
14,8,5.36e-41
14,9,5.96e-41
14,10,6.09e-41
14,11,5.99e-41
14,12,5.44e-41
14,13,3.34e-41
14,14,4.08e-42
15,1,9.37e-43
15,2,2.27e-42
15,3,4.31e-42
15,4,7.26e-42
15,5,9.92e-42
15,6,1.22e-41
15,7,1.40e-41
15,8,1.58e-41
15,9,1.76e-41
15,10,1.85e-41
15,11,1.87e-41
15,12,1.78e-41
15,13,1.22e-41
15,14,2.15e-42
16,1,1.51e-43
16,2,4.11e-43
16,3,7.38e-43
16,4,1.19e-42
16,5,1.68e-42
16,6,2.15e-42
16,7,2.30e-42
16,8,2.55e-42
16,9,2.73e-42
16,10,2.87e-42
16,11,2.78e-42
16,12,2.46e-42
16,13,1.54e-42
16,14,2.60e-43


==> anc/model_ptpl_minerva_inclusive_6GeV_MINERvA_Tune_v1_Low_Q2_Pion_MINOS.txt <==
P||bin,Ptbin,model_cross_section
1,1,7.76e-41
1,2,3.40e-40
1,3,1.05e-39
1,4,2.28e-39
1,5,3.72e-39
1,6,5.26e-39
1,7,6.67e-39
1,8,4.43e-39
1,9,1.19e-40
1,10,0.00e+00
1,11,0.00e+00
1,12,0.00e+00
1,13,0.00e+00
1,14,0.00e+00
2,1,9.79e-41
2,2,4.07e-40
2,3,1.12e-39
2,4,2.28e-39
2,5,3.60e-39
2,6,4.97e-39
2,7,6.17e-39
2,8,7.48e-39
2,9,5.71e-39
2,10,4.69e-40
2,11,0.00e+00
2,12,0.00e+00
2,13,0.00e+00
2,14,0.00e+00
3,1,1.18e-40
3,2,4.65e-40
3,3,1.20e-39
3,4,2.34e-39
3,5,3.58e-39
3,6,4.83e-39
3,7,5.88e-39
3,8,6.98e-39
3,9,7.34e-39
3,10,5.51e-39
3,11,4.87e-40
3,12,0.00e+00
3,13,0.00e+00
3,14,0.00e+00
4,1,1.29e-40
4,2,4.96e-40
4,3,1.25e-39
4,4,2.38e-39
4,5,3.55e-39
4,6,4.69e-39
4,7,5.58e-39
4,8,6.51e-39
4,9,6.81e-39
4,10,6.00e-39
4,11,3.10e-39
4,12,1.63e-41
4,13,0.00e+00
4,14,0.00e+00
5,1,1.37e-40
5,2,5.24e-40
5,3,1.28e-39
5,4,2.39e-39
5,5,3.51e-39
5,6,4.56e-39
5,7,5.38e-39
5,8,6.14e-39
5,9,6.31e-39
5,10,5.52e-39
5,11,3.69e-39
5,12,8.93e-40
5,13,0.00e+00
5,14,0.00e+00
6,1,1.49e-40
6,2,5.54e-40
6,3,1.33e-39
6,4,2.45e-39
6,5,3.53e-39
6,6,4.54e-39
6,7,5.25e-39
6,8,5.84e-39
6,9,5.82e-39
6,10,4.96e-39
6,11,3.28e-39
6,12,1.41e-39
6,13,3.30e-41
6,14,0.00e+00
7,1,1.55e-40
7,2,5.83e-40
7,3,1.39e-39
7,4,2.48e-39
7,5,3.55e-39
7,6,4.47e-39
7,7,5.06e-39
7,8,5.45e-39
7,9,5.26e-39
7,10,4.33e-39
7,11,2.79e-39
7,12,1.22e-39
7,13,9.57e-41
7,14,0.00e+00
8,1,1.57e-40
8,2,5.84e-40
8,3,1.34e-39
8,4,2.36e-39
8,5,3.30e-39
8,6,4.07e-39
8,7,4.47e-39
8,8,4.57e-39
8,9,4.17e-39
8,10,3.28e-39
8,11,2.03e-39
8,12,8.99e-40
8,13,1.10e-40
8,14,0.00e+00
9,1,1.22e-40
9,2,4.46e-40
9,3,1.01e-39
9,4,1.75e-39
9,5,2.39e-39
9,6,2.85e-39
9,7,3.05e-39
9,8,2.96e-39
9,9,2.54e-39
9,10,1.91e-39
9,11,1.15e-39
9,12,5.42e-40
9,13,1.02e-40
9,14,1.52e-44
10,1,6.64e-41
10,2,2.47e-40
10,3,5.57e-40
10,4,9.45e-40
10,5,1.28e-39
10,6,1.52e-39
10,7,1.59e-39
10,8,1.52e-39
10,9,1.29e-39
10,10,9.68e-40
10,11,6.14e-40
10,12,3.35e-40
10,13,8.95e-41
10,14,9.44e-43
11,1,3.06e-41
11,2,1.13e-40
11,3,2.53e-40
11,4,4.30e-40
11,5,5.83e-40
11,6,6.88e-40
11,7,7.25e-40
11,8,7.04e-40
11,9,6.14e-40
11,10,5.00e-40
11,11,3.54e-40
11,12,2.30e-40
11,13,7.99e-41
11,14,1.98e-42
12,1,1.38e-41
12,2,5.09e-41
12,3,1.16e-40
12,4,1.98e-40
12,5,2.66e-40
12,6,3.26e-40
12,7,3.51e-40
12,8,3.54e-40
12,9,3.35e-40
12,10,2.96e-40
12,11,2.37e-40
12,12,1.76e-40
12,13,7.29e-41
12,14,2.56e-42
13,1,5.32e-42
13,2,1.53e-41
13,3,3.55e-41
13,4,6.16e-41
13,5,8.76e-41
13,6,1.10e-40
13,7,1.23e-40
13,8,1.35e-40
13,9,1.42e-40
13,10,1.38e-40
13,11,1.27e-40
13,12,1.07e-40
13,13,5.44e-41
13,14,3.71e-42
14,1,2.31e-42
14,2,5.31e-42
14,3,1.29e-41
14,4,2.23e-41
14,5,3.16e-41
14,6,4.05e-41
14,7,4.71e-41
14,8,5.31e-41
14,9,5.95e-41
14,10,6.09e-41
14,11,6.00e-41
14,12,5.44e-41
14,13,3.34e-41
14,14,4.08e-42
15,1,7.09e-43
15,2,1.68e-42
15,3,3.51e-42
15,4,6.42e-42
15,5,9.23e-42
15,6,1.17e-41
15,7,1.37e-41
15,8,1.56e-41
15,9,1.76e-41
15,10,1.85e-41
15,11,1.87e-41
15,12,1.78e-41
15,13,1.22e-41
15,14,2.15e-42
16,1,1.10e-43
16,2,3.05e-43
16,3,5.92e-43
16,4,1.05e-42
16,5,1.56e-42
16,6,2.05e-42
16,7,2.25e-42
16,8,2.53e-42
16,9,2.72e-42
16,10,2.87e-42
16,11,2.78e-42
16,12,2.46e-42
16,13,1.54e-42
16,14,2.60e-43


==> anc/model_ptpl_minerva_inclusive_6GeV_MINERvA_Tune_v1_using_MK.txt <==
P||bin,Ptbin,model_cross_section
1,1,9.93e-41
1,2,4.00e-40
1,3,1.14e-39
1,4,2.39e-39
1,5,3.83e-39
1,6,5.36e-39
1,7,6.75e-39
1,8,4.46e-39
1,9,1.19e-40
1,10,0.00e+00
1,11,0.00e+00
1,12,0.00e+00
1,13,0.00e+00
1,14,0.00e+00
2,1,1.34e-40
2,2,5.05e-40
2,3,1.27e-39
2,4,2.44e-39
2,5,3.76e-39
2,6,5.10e-39
2,7,6.26e-39
2,8,7.52e-39
2,9,5.71e-39
2,10,4.70e-40
2,11,0.00e+00
2,12,0.00e+00
2,13,0.00e+00
2,14,0.00e+00
3,1,1.67e-40
3,2,5.96e-40
3,3,1.40e-39
3,4,2.56e-39
3,5,3.78e-39
3,6,4.99e-39
3,7,5.99e-39
3,8,7.02e-39
3,9,7.34e-39
3,10,5.56e-39
3,11,5.17e-40
3,12,0.00e+00
3,13,0.00e+00
3,14,0.00e+00
4,1,1.84e-40
4,2,6.39e-40
4,3,1.47e-39
4,4,2.63e-39
4,5,3.77e-39
4,6,4.86e-39
4,7,5.70e-39
4,8,6.56e-39
4,9,6.80e-39
4,10,6.02e-39
4,11,3.33e-39
4,12,1.77e-41
4,13,0.00e+00
4,14,0.00e+00
5,1,1.97e-40
5,2,6.85e-40
5,3,1.52e-39
5,4,2.66e-39
5,5,3.75e-39
5,6,4.75e-39
5,7,5.50e-39
5,8,6.18e-39
5,9,6.28e-39
5,10,5.48e-39
5,11,3.96e-39
5,12,9.81e-40
5,13,0.00e+00
5,14,0.00e+00
6,1,2.18e-40
6,2,7.35e-40
6,3,1.60e-39
6,4,2.74e-39
6,5,3.79e-39
6,6,4.75e-39
6,7,5.38e-39
6,8,5.87e-39
6,9,5.76e-39
6,10,4.88e-39
6,11,3.50e-39
6,12,1.55e-39
6,13,3.58e-41
6,14,0.00e+00
7,1,2.29e-40
7,2,7.81e-40
7,3,1.68e-39
7,4,2.80e-39
7,5,3.83e-39
7,6,4.69e-39
7,7,5.18e-39
7,8,5.46e-39
7,9,5.18e-39
7,10,4.22e-39
7,11,2.95e-39
7,12,1.34e-39
7,13,1.03e-40
7,14,0.00e+00
8,1,2.37e-40
8,2,7.88e-40
8,3,1.64e-39
8,4,2.68e-39
8,5,3.59e-39
8,6,4.28e-39
8,7,4.58e-39
8,8,4.56e-39
8,9,4.06e-39
8,10,3.16e-39
8,11,2.10e-39
8,12,9.79e-40
8,13,1.17e-40
8,14,0.00e+00
9,1,1.83e-40
9,2,6.05e-40
9,3,1.25e-39
9,4,1.99e-39
9,5,2.61e-39
9,6,3.01e-39
9,7,3.13e-39
9,8,2.95e-39
9,9,2.46e-39
9,10,1.82e-39
9,11,1.17e-39
9,12,5.83e-40
9,13,1.07e-40
9,14,1.52e-44
10,1,9.97e-41
10,2,3.34e-40
10,3,6.83e-40
10,4,1.08e-39
10,5,1.39e-39
10,6,1.60e-39
10,7,1.63e-39
10,8,1.51e-39
10,9,1.25e-39
10,10,9.25e-40
10,11,6.19e-40
10,12,3.55e-40
10,13,9.24e-41
10,14,9.54e-43
11,1,4.55e-41
11,2,1.51e-40
11,3,3.10e-40
11,4,4.90e-40
11,5,6.34e-40
11,6,7.25e-40
11,7,7.44e-40
11,8,7.03e-40
11,9,5.98e-40
11,10,4.82e-40
11,11,3.57e-40
11,12,2.41e-40
11,13,8.19e-41
11,14,2.00e-42
12,1,2.02e-41
12,2,6.79e-41
12,3,1.41e-40
12,4,2.24e-40
12,5,2.89e-40
12,6,3.43e-40
12,7,3.60e-40
12,8,3.55e-40
12,9,3.28e-40
12,10,2.89e-40
12,11,2.39e-40
12,12,1.83e-40
12,13,7.45e-41
12,14,2.58e-42
13,1,7.27e-42
13,2,2.04e-41
13,3,4.27e-41
13,4,6.95e-41
13,5,9.47e-41
13,6,1.15e-40
13,7,1.27e-40
13,8,1.35e-40
13,9,1.40e-40
13,10,1.36e-40
13,11,1.28e-40
13,12,1.11e-40
13,13,5.54e-41
13,14,3.73e-42
14,1,2.98e-42
14,2,7.00e-42
14,3,1.54e-41
14,4,2.50e-41
14,5,3.41e-41
14,6,4.25e-41
14,7,4.82e-41
14,8,5.34e-41
14,9,5.90e-41
14,10,6.02e-41
14,11,6.04e-41
14,12,5.61e-41
14,13,3.39e-41
14,14,4.10e-42
15,1,8.91e-43
15,2,2.16e-42
15,3,4.24e-42
15,4,7.23e-42
15,5,9.92e-42
15,6,1.23e-41
15,7,1.40e-41
15,8,1.57e-41
15,9,1.75e-41
15,10,1.83e-41
15,11,1.87e-41
15,12,1.83e-41
15,13,1.24e-41
15,14,2.15e-42
16,1,1.43e-43
16,2,3.88e-43
16,3,7.17e-43
16,4,1.18e-42
16,5,1.68e-42
16,6,2.13e-42
16,7,2.30e-42
16,8,2.54e-42
16,9,2.70e-42
16,10,2.84e-42
16,11,2.78e-42
16,12,2.56e-42
16,13,1.57e-42
16,14,2.61e-43


==> anc/model_ptpl_minerva_inclusive_6GeV_MINERvA_Tune_v1_with_AMU.txt <==
P||bin,Ptbin,model_cross_section
1,1,1.09e-40
1,2,4.22e-40
1,3,1.16e-39
1,4,2.39e-39
1,5,3.80e-39
1,6,5.27e-39
1,7,6.44e-39
1,8,4.09e-39
1,9,1.07e-40
1,10,0.00e+00
1,11,0.00e+00
1,12,0.00e+00
1,13,0.00e+00
1,14,0.00e+00
2,1,1.46e-40
2,2,5.35e-40
2,3,1.29e-39
2,4,2.44e-39
2,5,3.74e-39
2,6,5.05e-39
2,7,6.15e-39
2,8,7.06e-39
2,9,5.16e-39
2,10,4.33e-40
2,11,0.00e+00
2,12,0.00e+00
2,13,0.00e+00
2,14,0.00e+00
3,1,1.80e-40
3,2,6.29e-40
3,3,1.42e-39
3,4,2.55e-39
3,5,3.75e-39
3,6,4.94e-39
3,7,5.92e-39
3,8,6.79e-39
3,9,6.67e-39
3,10,5.10e-39
3,11,4.62e-40
3,12,0.00e+00
3,13,0.00e+00
3,14,0.00e+00
4,1,1.98e-40
4,2,6.74e-40
4,3,1.49e-39
4,4,2.62e-39
4,5,3.75e-39
4,6,4.82e-39
4,7,5.65e-39
4,8,6.45e-39
4,9,6.28e-39
4,10,5.52e-39
4,11,2.95e-39
4,12,1.60e-41
4,13,0.00e+00
4,14,0.00e+00
5,1,2.13e-40
5,2,7.24e-40
5,3,1.55e-39
5,4,2.66e-39
5,5,3.73e-39
5,6,4.71e-39
5,7,5.46e-39
5,8,6.13e-39
5,9,5.96e-39
5,10,5.09e-39
5,11,3.52e-39
5,12,8.79e-40
5,13,0.00e+00
5,14,0.00e+00
6,1,2.36e-40
6,2,7.78e-40
6,3,1.63e-39
6,4,2.74e-39
6,5,3.77e-39
6,6,4.71e-39
6,7,5.35e-39
6,8,5.86e-39
6,9,5.61e-39
6,10,4.61e-39
6,11,3.13e-39
6,12,1.39e-39
6,13,3.35e-41
6,14,0.00e+00
7,1,2.48e-40
7,2,8.29e-40
7,3,1.72e-39
7,4,2.81e-39
7,5,3.81e-39
7,6,4.66e-39
7,7,5.18e-39
7,8,5.48e-39
7,9,5.14e-39
7,10,4.06e-39
7,11,2.66e-39
7,12,1.20e-39
7,13,9.73e-41
7,14,0.00e+00
8,1,2.54e-40
8,2,8.30e-40
8,3,1.67e-39
8,4,2.68e-39
8,5,3.57e-39
8,6,4.25e-39
8,7,4.58e-39
8,8,4.61e-39
8,9,4.12e-39
8,10,3.12e-39
8,11,1.94e-39
8,12,8.76e-40
8,13,1.13e-40
8,14,0.00e+00
9,1,1.94e-40
9,2,6.30e-40
9,3,1.26e-39
9,4,1.98e-39
9,5,2.59e-39
9,6,2.98e-39
9,7,3.13e-39
9,8,2.99e-39
9,9,2.52e-39
9,10,1.82e-39
9,11,1.10e-39
9,12,5.23e-40
9,13,1.05e-40
9,14,1.88e-44
10,1,1.04e-40
10,2,3.46e-40
10,3,6.87e-40
10,4,1.07e-39
10,5,1.38e-39
10,6,1.59e-39
10,7,1.63e-39
10,8,1.53e-39
10,9,1.27e-39
10,10,9.21e-40
10,11,5.77e-40
10,12,3.18e-40
10,13,9.14e-41
10,14,1.16e-42
11,1,4.77e-41
11,2,1.56e-40
11,3,3.11e-40
11,4,4.85e-40
11,5,6.27e-40
11,6,7.19e-40
11,7,7.44e-40
11,8,7.12e-40
11,9,6.06e-40
11,10,4.68e-40
11,11,3.27e-40
11,12,2.16e-40
11,13,8.08e-41
11,14,2.41e-42
12,1,2.12e-41
12,2,7.04e-41
12,3,1.42e-40
12,4,2.24e-40
12,5,2.86e-40
12,6,3.40e-40
12,7,3.60e-40
12,8,3.58e-40
12,9,3.30e-40
12,10,2.75e-40
12,11,2.14e-40
12,12,1.63e-40
12,13,7.30e-41
12,14,3.07e-42
13,1,7.65e-42
13,2,2.13e-41
13,3,4.33e-41
13,4,6.94e-41
13,5,9.41e-41
13,6,1.14e-40
13,7,1.26e-40
13,8,1.36e-40
13,9,1.40e-40
13,10,1.27e-40
13,11,1.13e-40
13,12,9.75e-41
13,13,5.34e-41
13,14,4.27e-42
14,1,3.15e-42
14,2,7.44e-42
14,3,1.57e-41
14,4,2.51e-41
14,5,3.39e-41
14,6,4.22e-41
14,7,4.82e-41
14,8,5.36e-41
14,9,5.96e-41
14,10,5.67e-41
14,11,5.25e-41
14,12,4.88e-41
14,13,3.21e-41
14,14,4.51e-42
15,1,9.37e-43
15,2,2.27e-42
15,3,4.31e-42
15,4,7.26e-42
15,5,9.92e-42
15,6,1.22e-41
15,7,1.40e-41
15,8,1.58e-41
15,9,1.77e-41
15,10,1.78e-41
15,11,1.64e-41
15,12,1.58e-41
15,13,1.16e-41
15,14,2.31e-42
16,1,1.51e-43
16,2,4.11e-43
16,3,7.38e-43
16,4,1.19e-42
16,5,1.68e-42
16,6,2.15e-42
16,7,2.30e-42
16,8,2.55e-42
16,9,2.73e-42
16,10,2.84e-42
16,11,2.54e-42
16,12,2.22e-42
16,13,1.47e-42
16,14,2.75e-43


==> anc/model_ptpl_minerva_inclusive_6GeV_MINERvA_Tune_v1_with_NCTEQ.txt <==
P||bin,Ptbin,model_cross_section
1,1,1.09e-40
1,2,4.22e-40
1,3,1.16e-39
1,4,2.39e-39
1,5,3.81e-39
1,6,5.30e-39
1,7,6.62e-39
1,8,4.31e-39
1,9,1.16e-40
1,10,0.00e+00
1,11,0.00e+00
1,12,0.00e+00
1,13,0.00e+00
1,14,0.00e+00
2,1,1.46e-40
2,2,5.35e-40
2,3,1.29e-39
2,4,2.44e-39
2,5,3.74e-39
2,6,5.06e-39
2,7,6.20e-39
2,8,7.32e-39
2,9,5.59e-39
2,10,4.72e-40
2,11,0.00e+00
2,12,0.00e+00
2,13,0.00e+00
2,14,0.00e+00
3,1,1.80e-40
3,2,6.29e-40
3,3,1.42e-39
3,4,2.55e-39
3,5,3.76e-39
3,6,4.95e-39
3,7,5.94e-39
3,8,6.91e-39
3,9,7.15e-39
3,10,5.55e-39
3,11,4.97e-40
3,12,0.00e+00
3,13,0.00e+00
3,14,0.00e+00
4,1,1.98e-40
4,2,6.74e-40
4,3,1.49e-39
4,4,2.62e-39
4,5,3.75e-39
4,6,4.82e-39
4,7,5.66e-39
4,8,6.50e-39
4,9,6.62e-39
4,10,5.99e-39
4,11,3.16e-39
4,12,1.67e-41
4,13,0.00e+00
4,14,0.00e+00
5,1,2.13e-40
5,2,7.24e-40
5,3,1.55e-39
5,4,2.66e-39
5,5,3.73e-39
5,6,4.71e-39
5,7,5.47e-39
5,8,6.15e-39
5,9,6.18e-39
5,10,5.46e-39
5,11,3.73e-39
5,12,9.11e-40
5,13,0.00e+00
5,14,0.00e+00
6,1,2.36e-40
6,2,7.78e-40
6,3,1.63e-39
6,4,2.74e-39
6,5,3.77e-39
6,6,4.71e-39
6,7,5.36e-39
6,8,5.88e-39
6,9,5.74e-39
6,10,4.90e-39
6,11,3.31e-39
6,12,1.44e-39
6,13,3.37e-41
6,14,0.00e+00
7,1,2.48e-40
7,2,8.29e-40
7,3,1.72e-39
7,4,2.81e-39
7,5,3.81e-39
7,6,4.66e-39
7,7,5.18e-39
7,8,5.49e-39
7,9,5.20e-39
7,10,4.26e-39
7,11,2.80e-39
7,12,1.24e-39
7,13,9.78e-41
7,14,0.00e+00
8,1,2.54e-40
8,2,8.30e-40
8,3,1.67e-39
8,4,2.68e-39
8,5,3.57e-39
8,6,4.25e-39
8,7,4.58e-39
8,8,4.61e-39
8,9,4.15e-39
8,10,3.24e-39
8,11,2.02e-39
8,12,9.09e-40
8,13,1.13e-40
8,14,0.00e+00
9,1,1.94e-40
9,2,6.30e-40
9,3,1.26e-39
9,4,1.98e-39
9,5,2.59e-39
9,6,2.98e-39
9,7,3.13e-39
9,8,3.00e-39
9,9,2.53e-39
9,10,1.88e-39
9,11,1.15e-39
9,12,5.45e-40
9,13,1.05e-40
9,14,1.52e-44
10,1,1.04e-40
10,2,3.46e-40
10,3,6.87e-40
10,4,1.07e-39
10,5,1.38e-39
10,6,1.59e-39
10,7,1.63e-39
10,8,1.53e-39
10,9,1.28e-39
10,10,9.48e-40
10,11,6.07e-40
10,12,3.35e-40
10,13,9.19e-41
10,14,9.55e-43
11,1,4.77e-41
11,2,1.56e-40
11,3,3.11e-40
11,4,4.85e-40
11,5,6.27e-40
11,6,7.19e-40
11,7,7.44e-40
11,8,7.12e-40
11,9,6.11e-40
11,10,4.87e-40
11,11,3.48e-40
11,12,2.29e-40
11,13,8.18e-41
11,14,2.01e-42
12,1,2.12e-41
12,2,7.04e-41
12,3,1.42e-40
12,4,2.24e-40
12,5,2.86e-40
12,6,3.40e-40
12,7,3.60e-40
12,8,3.58e-40
12,9,3.33e-40
12,10,2.87e-40
12,11,2.31e-40
12,12,1.74e-40
12,13,7.44e-41
12,14,2.61e-42
13,1,7.65e-42
13,2,2.13e-41
13,3,4.33e-41
13,4,6.94e-41
13,5,9.41e-41
13,6,1.14e-40
13,7,1.26e-40
13,8,1.36e-40
13,9,1.41e-40
13,10,1.33e-40
13,11,1.23e-40
13,12,1.05e-40
13,13,5.51e-41
13,14,3.82e-42
14,1,3.15e-42
14,2,7.44e-42
14,3,1.57e-41
14,4,2.51e-41
14,5,3.39e-41
14,6,4.22e-41
14,7,4.82e-41
14,8,5.36e-41
14,9,5.97e-41
14,10,5.92e-41
14,11,5.75e-41
14,12,5.30e-41
14,13,3.34e-41
14,14,4.21e-42
15,1,9.37e-43
15,2,2.27e-42
15,3,4.31e-42
15,4,7.26e-42
15,5,9.92e-42
15,6,1.22e-41
15,7,1.40e-41
15,8,1.58e-41
15,9,1.76e-41
15,10,1.83e-41
15,11,1.80e-41
15,12,1.72e-41
15,13,1.21e-41
15,14,2.20e-42
16,1,1.51e-43
16,2,4.11e-43
16,3,7.38e-43
16,4,1.19e-42
16,5,1.68e-42
16,6,2.15e-42
16,7,2.30e-42
16,8,2.55e-42
16,9,2.73e-42
16,10,2.88e-42
16,11,2.79e-42
16,12,2.48e-42
16,13,1.55e-42
16,14,2.65e-43


==> anc/model_ptpl_minerva_inclusive_6GeV_MINERvA_Tune_v1_with_NCTEQNu.txt <==
P||bin,Ptbin,model_cross_section
1,1,1.09e-40
1,2,4.22e-40
1,3,1.16e-39
1,4,2.39e-39
1,5,3.81e-39
1,6,5.30e-39
1,7,6.57e-39
1,8,4.23e-39
1,9,1.13e-40
1,10,0.00e+00
1,11,0.00e+00
1,12,0.00e+00
1,13,0.00e+00
1,14,0.00e+00
2,1,1.46e-40
2,2,5.35e-40
2,3,1.29e-39
2,4,2.45e-39
2,5,3.74e-39
2,6,5.06e-39
2,7,6.19e-39
2,8,7.22e-39
2,9,5.45e-39
2,10,4.61e-40
2,11,0.00e+00
2,12,0.00e+00
2,13,0.00e+00
2,14,0.00e+00
3,1,1.80e-40
3,2,6.29e-40
3,3,1.42e-39
3,4,2.55e-39
3,5,3.76e-39
3,6,4.95e-39
3,7,5.94e-39
3,8,6.87e-39
3,9,7.00e-39
3,10,5.43e-39
3,11,4.88e-40
3,12,0.00e+00
3,13,0.00e+00
3,14,0.00e+00
4,1,1.98e-40
4,2,6.74e-40
4,3,1.49e-39
4,4,2.62e-39
4,5,3.75e-39
4,6,4.82e-39
4,7,5.66e-39
4,8,6.48e-39
4,9,6.51e-39
4,10,5.87e-39
4,11,3.12e-39
4,12,1.66e-41
4,13,0.00e+00
4,14,0.00e+00
5,1,2.13e-40
5,2,7.24e-40
5,3,1.55e-39
5,4,2.66e-39
5,5,3.73e-39
5,6,4.71e-39
5,7,5.47e-39
5,8,6.15e-39
5,9,6.10e-39
5,10,5.37e-39
5,11,3.68e-39
5,12,9.04e-40
5,13,0.00e+00
5,14,0.00e+00
6,1,2.36e-40
6,2,7.78e-40
6,3,1.63e-39
6,4,2.74e-39
6,5,3.77e-39
6,6,4.71e-39
6,7,5.36e-39
6,8,5.88e-39
6,9,5.69e-39
6,10,4.83e-39
6,11,3.27e-39
6,12,1.43e-39
6,13,3.37e-41
6,14,0.00e+00
7,1,2.48e-40
7,2,8.29e-40
7,3,1.72e-39
7,4,2.81e-39
7,5,3.81e-39
7,6,4.66e-39
7,7,5.18e-39
7,8,5.49e-39
7,9,5.18e-39
7,10,4.21e-39
7,11,2.77e-39
7,12,1.23e-39
7,13,9.76e-41
7,14,0.00e+00
8,1,2.54e-40
8,2,8.30e-40
8,3,1.67e-39
8,4,2.68e-39
8,5,3.57e-39
8,6,4.25e-39
8,7,4.58e-39
8,8,4.61e-39
8,9,4.14e-39
8,10,3.21e-39
8,11,2.00e-39
8,12,9.00e-40
8,13,1.13e-40
8,14,0.00e+00
9,1,1.94e-40
9,2,6.30e-40
9,3,1.26e-39
9,4,1.98e-39
9,5,2.59e-39
9,6,2.99e-39
9,7,3.13e-39
9,8,3.00e-39
9,9,2.53e-39
9,10,1.86e-39
9,11,1.13e-39
9,12,5.37e-40
9,13,1.05e-40
9,14,1.65e-44
10,1,1.04e-40
10,2,3.46e-40
10,3,6.87e-40
10,4,1.07e-39
10,5,1.38e-39
10,6,1.59e-39
10,7,1.63e-39
10,8,1.53e-39
10,9,1.28e-39
10,10,9.41e-40
10,11,5.98e-40
10,12,3.29e-40
10,13,9.12e-41
10,14,1.03e-42
11,1,4.77e-41
11,2,1.56e-40
11,3,3.11e-40
11,4,4.85e-40
11,5,6.27e-40
11,6,7.19e-40
11,7,7.44e-40
11,8,7.12e-40
11,9,6.11e-40
11,10,4.82e-40
11,11,3.41e-40
11,12,2.24e-40
11,13,8.10e-41
11,14,2.15e-42
12,1,2.12e-41
12,2,7.04e-41
12,3,1.42e-40
12,4,2.24e-40
12,5,2.86e-40
12,6,3.40e-40
12,7,3.60e-40
12,8,3.58e-40
12,9,3.33e-40
12,10,2.83e-40
12,11,2.26e-40
12,12,1.69e-40
12,13,7.33e-41
12,14,2.77e-42
13,1,7.65e-42
13,2,2.13e-41
13,3,4.33e-41
13,4,6.94e-41
13,5,9.41e-41
13,6,1.14e-40
13,7,1.26e-40
13,8,1.36e-40
13,9,1.41e-40
13,10,1.32e-40
13,11,1.20e-40
13,12,1.02e-40
13,13,5.40e-41
13,14,3.96e-42
14,1,3.15e-42
14,2,7.44e-42
14,3,1.57e-41
14,4,2.51e-41
14,5,3.39e-41
14,6,4.22e-41
14,7,4.82e-41
14,8,5.37e-41
14,9,5.98e-41
14,10,5.87e-41
14,11,5.62e-41
14,12,5.15e-41
14,13,3.26e-41
14,14,4.29e-42
15,1,9.37e-43
15,2,2.27e-42
15,3,4.31e-42
15,4,7.26e-42
15,5,9.92e-42
15,6,1.22e-41
15,7,1.40e-41
15,8,1.58e-41
15,9,1.77e-41
15,10,1.83e-41
15,11,1.76e-41
15,12,1.67e-41
15,13,1.18e-41
15,14,2.22e-42
16,1,1.51e-43
16,2,4.11e-43
16,3,7.38e-43
16,4,1.19e-42
16,5,1.68e-42
16,6,2.15e-42
16,7,2.30e-42
16,8,2.55e-42
16,9,2.73e-42
16,10,2.87e-42
16,11,2.73e-42
16,12,2.42e-42
16,13,1.52e-42
16,14,2.67e-43


==> anc/model_ptpl_minerva_inclusive_6GeV_MINERvA_Tune_v2.txt <==
P||bin,Ptbin,model_cross_section
1,1,7.39e-41
1,2,3.17e-40
1,3,9.76e-40
1,4,2.15e-39
1,5,3.56e-39
1,6,5.12e-39
1,7,6.59e-39
1,8,4.42e-39
1,9,1.19e-40
1,10,0.00e+00
1,11,0.00e+00
1,12,0.00e+00
1,13,0.00e+00
1,14,0.00e+00
2,1,9.33e-41
2,2,3.74e-40
2,3,1.01e-39
2,4,2.09e-39
2,5,3.38e-39
2,6,4.77e-39
2,7,6.03e-39
2,8,7.45e-39
2,9,5.71e-39
2,10,4.69e-40
2,11,0.00e+00
2,12,0.00e+00
2,13,0.00e+00
2,14,0.00e+00
3,1,1.13e-40
3,2,4.26e-40
3,3,1.08e-39
3,4,2.13e-39
3,5,3.32e-39
3,6,4.59e-39
3,7,5.70e-39
3,8,6.93e-39
3,9,7.34e-39
3,10,5.51e-39
3,11,4.87e-40
3,12,0.00e+00
3,13,0.00e+00
3,14,0.00e+00
4,1,1.23e-40
4,2,4.56e-40
4,3,1.12e-39
4,4,2.15e-39
4,5,3.27e-39
4,6,4.42e-39
4,7,5.39e-39
4,8,6.45e-39
4,9,6.81e-39
4,10,5.99e-39
4,11,3.09e-39
4,12,1.63e-41
4,13,0.00e+00
4,14,0.00e+00
5,1,1.31e-40
5,2,4.79e-40
5,3,1.14e-39
5,4,2.14e-39
5,5,3.20e-39
5,6,4.26e-39
5,7,5.15e-39
5,8,6.06e-39
5,9,6.31e-39
5,10,5.51e-39
5,11,3.68e-39
5,12,8.92e-40
5,13,0.00e+00
5,14,0.00e+00
6,1,1.43e-40
6,2,5.06e-40
6,3,1.18e-39
6,4,2.16e-39
6,5,3.19e-39
6,6,4.21e-39
6,7,4.99e-39
6,8,5.75e-39
6,9,5.82e-39
6,10,4.96e-39
6,11,3.28e-39
6,12,1.41e-39
6,13,3.30e-41
6,14,0.00e+00
7,1,1.49e-40
7,2,5.32e-40
7,3,1.22e-39
7,4,2.18e-39
7,5,3.18e-39
7,6,4.11e-39
7,7,4.78e-39
7,8,5.35e-39
7,9,5.26e-39
7,10,4.32e-39
7,11,2.79e-39
7,12,1.22e-39
7,13,9.55e-41
7,14,0.00e+00
8,1,1.52e-40
8,2,5.34e-40
8,3,1.18e-39
8,4,2.07e-39
8,5,2.94e-39
8,6,3.72e-39
8,7,4.20e-39
8,8,4.46e-39
8,9,4.17e-39
8,10,3.28e-39
8,11,2.02e-39
8,12,8.97e-40
8,13,1.10e-40
8,14,0.00e+00
9,1,1.19e-40
9,2,4.09e-40
9,3,8.95e-40
9,4,1.54e-39
9,5,2.14e-39
9,6,2.60e-39
9,7,2.86e-39
9,8,2.89e-39
9,9,2.54e-39
9,10,1.90e-39
9,11,1.15e-39
9,12,5.41e-40
9,13,1.02e-40
9,14,1.52e-44
10,1,6.47e-41
10,2,2.28e-40
10,3,4.96e-40
10,4,8.36e-40
10,5,1.15e-39
10,6,1.39e-39
10,7,1.49e-39
10,8,1.48e-39
10,9,1.28e-39
10,10,9.67e-40
10,11,6.13e-40
10,12,3.35e-40
10,13,8.94e-41
10,14,9.44e-43
11,1,2.99e-41
11,2,1.05e-40
11,3,2.26e-40
11,4,3.82e-40
11,5,5.26e-40
11,6,6.32e-40
11,7,6.83e-40
11,8,6.86e-40
11,9,6.13e-40
11,10,4.99e-40
11,11,3.54e-40
11,12,2.30e-40
11,13,7.99e-41
11,14,1.98e-42
12,1,1.35e-41
12,2,4.72e-41
12,3,1.04e-40
12,4,1.77e-40
12,5,2.40e-40
12,6,3.00e-40
12,7,3.31e-40
12,8,3.46e-40
12,9,3.34e-40
12,10,2.96e-40
12,11,2.37e-40
12,12,1.76e-40
12,13,7.29e-41
12,14,2.56e-42
13,1,5.22e-42
13,2,1.42e-41
13,3,3.18e-41
13,4,5.50e-41
13,5,7.95e-41
13,6,1.01e-40
13,7,1.17e-40
13,8,1.32e-40
13,9,1.42e-40
13,10,1.38e-40
13,11,1.27e-40
13,12,1.07e-40
13,13,5.44e-41
13,14,3.71e-42
14,1,2.28e-42
14,2,4.92e-42
14,3,1.16e-41
14,4,1.99e-41
14,5,2.88e-41
14,6,3.76e-41
14,7,4.47e-41
14,8,5.20e-41
14,9,5.94e-41
14,10,6.09e-41
14,11,5.99e-41
14,12,5.44e-41
14,13,3.34e-41
14,14,4.08e-42
15,1,6.98e-43
15,2,1.57e-42
15,3,3.15e-42
15,4,5.73e-42
15,5,8.38e-42
15,6,1.09e-41
15,7,1.30e-41
15,8,1.53e-41
15,9,1.75e-41
15,10,1.85e-41
15,11,1.87e-41
15,12,1.78e-41
15,13,1.22e-41
15,14,2.15e-42
16,1,1.06e-43
16,2,2.82e-43
16,3,5.23e-43
16,4,9.39e-43
16,5,1.41e-42
16,6,1.89e-42
16,7,2.12e-42
16,8,2.46e-42
16,9,2.72e-42
16,10,2.87e-42
16,11,2.78e-42
16,12,2.46e-42
16,13,1.54e-42
16,14,2.60e-43


==> anc/model_ptpl_minerva_inclusive_6GeV_NEUT_LFG.txt <==
P||bin,Ptbin,model_cross_section
1,1,7.85e-41
1,2,3.67e-40
1,3,1.07e-39
1,4,2.22e-39
1,5,3.46e-39
1,6,4.81e-39
1,7,6.14e-39
1,8,4.17e-39
1,9,1.18e-40
1,10,0.00e+00
1,11,0.00e+00
1,12,0.00e+00
1,13,0.00e+00
1,14,0.00e+00
2,1,1.16e-40
2,2,4.79e-40
2,3,1.22e-39
2,4,2.34e-39
2,5,3.49e-39
2,6,4.72e-39
2,7,5.85e-39
2,8,7.17e-39
2,9,5.77e-39
2,10,5.00e-40
2,11,0.00e+00
2,12,0.00e+00
2,13,0.00e+00
2,14,0.00e+00
3,1,1.47e-40
3,2,5.67e-40
3,3,1.37e-39
3,4,2.50e-39
3,5,3.59e-39
3,6,4.68e-39
3,7,5.69e-39
3,8,6.80e-39
3,9,7.46e-39
3,10,5.91e-39
3,11,5.46e-40
3,12,0.00e+00
3,13,0.00e+00
3,14,0.00e+00
4,1,1.71e-40
4,2,6.24e-40
4,3,1.46e-39
4,4,2.57e-39
4,5,3.62e-39
4,6,4.66e-39
4,7,5.55e-39
4,8,6.49e-39
4,9,6.97e-39
4,10,6.41e-39
4,11,3.54e-39
4,12,2.03e-41
4,13,0.00e+00
4,14,0.00e+00
5,1,1.90e-40
5,2,6.83e-40
5,3,1.54e-39
5,4,2.65e-39
5,5,3.67e-39
5,6,4.64e-39
5,7,5.46e-39
5,8,6.27e-39
5,9,6.52e-39
5,10,5.87e-39
5,11,4.20e-39
5,12,1.11e-39
5,13,0.00e+00
5,14,0.00e+00
6,1,2.05e-40
6,2,7.42e-40
6,3,1.63e-39
6,4,2.73e-39
6,5,3.75e-39
6,6,4.67e-39
6,7,5.42e-39
6,8,6.05e-39
6,9,6.10e-39
6,10,5.32e-39
6,11,3.71e-39
6,12,1.76e-39
6,13,4.43e-41
6,14,0.00e+00
7,1,2.25e-40
7,2,7.92e-40
7,3,1.70e-39
7,4,2.79e-39
7,5,3.78e-39
7,6,4.65e-39
7,7,5.29e-39
7,8,5.74e-39
7,9,5.61e-39
7,10,4.70e-39
7,11,3.16e-39
7,12,1.51e-39
7,13,1.28e-40
7,14,0.00e+00
8,1,2.22e-40
8,2,7.85e-40
8,3,1.67e-39
8,4,2.67e-39
8,5,3.52e-39
8,6,4.21e-39
8,7,4.70e-39
8,8,4.91e-39
8,9,4.53e-39
8,10,3.61e-39
8,11,2.29e-39
8,12,1.07e-39
8,13,1.45e-40
8,14,0.00e+00
9,1,1.72e-40
9,2,6.04e-40
9,3,1.26e-39
9,4,1.98e-39
9,5,2.54e-39
9,6,2.98e-39
9,7,3.24e-39
9,8,3.26e-39
9,9,2.81e-39
9,10,2.14e-39
9,11,1.30e-39
9,12,6.26e-40
9,13,1.29e-40
9,14,2.63e-44
10,1,9.48e-41
10,2,3.36e-40
10,3,6.90e-40
10,4,1.08e-39
10,5,1.38e-39
10,6,1.59e-39
10,7,1.70e-39
10,8,1.68e-39
10,9,1.44e-39
10,10,1.08e-39
10,11,6.79e-40
10,12,3.68e-40
10,13,1.07e-40
10,14,1.69e-42
11,1,4.42e-41
11,2,1.54e-40
11,3,3.19e-40
11,4,4.92e-40
11,5,6.30e-40
11,6,7.30e-40
11,7,7.88e-40
11,8,7.75e-40
11,9,6.83e-40
11,10,5.37e-40
11,11,3.74e-40
11,12,2.40e-40
11,13,9.09e-41
11,14,3.39e-42
12,1,1.92e-41
12,2,7.01e-41
12,3,1.42e-40
12,4,2.24e-40
12,5,2.85e-40
12,6,3.42e-40
12,7,3.77e-40
12,8,3.83e-40
12,9,3.57e-40
12,10,3.04e-40
12,11,2.43e-40
12,12,1.78e-40
12,13,8.03e-41
12,14,4.29e-42
13,1,5.65e-42
13,2,2.03e-41
13,3,4.25e-41
13,4,6.84e-41
13,5,9.02e-41
13,6,1.12e-40
13,7,1.26e-40
13,8,1.40e-40
13,9,1.44e-40
13,10,1.38e-40
13,11,1.24e-40
13,12,1.04e-40
13,13,5.76e-41
13,14,5.18e-42
14,1,1.89e-42
14,2,6.96e-42
14,3,1.49e-41
14,4,2.43e-41
14,5,3.27e-41
14,6,4.14e-41
14,7,4.78e-41
14,8,5.48e-41
14,9,6.01e-41
14,10,6.04e-41
14,11,5.82e-41
14,12,5.25e-41
14,13,3.36e-41
14,14,5.01e-42
15,1,4.45e-43
15,2,1.85e-42
15,3,4.07e-42
15,4,6.71e-42
15,5,9.34e-42
15,6,1.18e-41
15,7,1.35e-41
15,8,1.60e-41
15,9,1.76e-41
15,10,1.83e-41
15,11,1.80e-41
15,12,1.67e-41
15,13,1.17e-41
15,14,2.37e-42
16,1,2.21e-44
16,2,2.97e-43
16,3,6.53e-43
16,4,1.09e-42
16,5,1.43e-42
16,6,1.78e-42
16,7,2.16e-42
16,8,2.44e-42
16,9,2.66e-42
16,10,2.76e-42
16,11,2.64e-42
16,12,2.29e-42
16,13,1.38e-42
16,14,2.52e-43


==> anc/model_ptpl_minerva_inclusive_6GeV_NEUT_SF.txt <==
P||bin,Ptbin,model_cross_section
1,1,7.84e-41
1,2,3.69e-40
1,3,1.11e-39
1,4,2.23e-39
1,5,3.48e-39
1,6,4.83e-39
1,7,6.10e-39
1,8,4.13e-39
1,9,1.12e-40
1,10,0.00e+00
1,11,0.00e+00
1,12,0.00e+00
1,13,0.00e+00
1,14,0.00e+00
2,1,1.18e-40
2,2,4.88e-40
2,3,1.27e-39
2,4,2.40e-39
2,5,3.55e-39
2,6,4.72e-39
2,7,5.80e-39
2,8,7.06e-39
2,9,5.64e-39
2,10,4.94e-40
2,11,0.00e+00
2,12,0.00e+00
2,13,0.00e+00
2,14,0.00e+00
3,1,1.55e-40
3,2,5.97e-40
3,3,1.43e-39
3,4,2.56e-39
3,5,3.66e-39
3,6,4.71e-39
3,7,5.65e-39
3,8,6.62e-39
3,9,7.24e-39
3,10,5.75e-39
3,11,5.30e-40
3,12,0.00e+00
3,13,0.00e+00
3,14,0.00e+00
4,1,1.79e-40
4,2,6.48e-40
4,3,1.53e-39
4,4,2.67e-39
4,5,3.70e-39
4,6,4.65e-39
4,7,5.49e-39
4,8,6.31e-39
4,9,6.72e-39
4,10,6.21e-39
4,11,3.43e-39
4,12,1.94e-41
4,13,0.00e+00
4,14,0.00e+00
5,1,1.98e-40
5,2,7.10e-40
5,3,1.62e-39
5,4,2.75e-39
5,5,3.76e-39
5,6,4.64e-39
5,7,5.40e-39
5,8,6.05e-39
5,9,6.28e-39
5,10,5.65e-39
5,11,4.05e-39
5,12,1.07e-39
5,13,0.00e+00
5,14,0.00e+00
6,1,2.16e-40
6,2,7.76e-40
6,3,1.71e-39
6,4,2.87e-39
6,5,3.84e-39
6,6,4.69e-39
6,7,5.32e-39
6,8,5.82e-39
6,9,5.83e-39
6,10,5.09e-39
6,11,3.54e-39
6,12,1.69e-39
6,13,4.20e-41
6,14,0.00e+00
7,1,2.40e-40
7,2,8.29e-40
7,3,1.81e-39
7,4,2.95e-39
7,5,3.87e-39
7,6,4.64e-39
7,7,5.19e-39
7,8,5.56e-39
7,9,5.30e-39
7,10,4.43e-39
7,11,2.99e-39
7,12,1.43e-39
7,13,1.23e-40
7,14,0.00e+00
8,1,2.37e-40
8,2,8.35e-40
8,3,1.78e-39
8,4,2.82e-39
8,5,3.65e-39
8,6,4.24e-39
8,7,4.60e-39
8,8,4.67e-39
8,9,4.22e-39
8,10,3.34e-39
8,11,2.13e-39
8,12,1.01e-39
8,13,1.39e-40
8,14,0.00e+00
9,1,1.85e-40
9,2,6.42e-40
9,3,1.34e-39
9,4,2.11e-39
9,5,2.64e-39
9,6,3.01e-39
9,7,3.15e-39
9,8,3.06e-39
9,9,2.59e-39
9,10,1.93e-39
9,11,1.19e-39
9,12,5.86e-40
9,13,1.25e-40
9,14,3.14e-44
10,1,1.05e-40
10,2,3.62e-40
10,3,7.50e-40
10,4,1.16e-39
10,5,1.44e-39
10,6,1.60e-39
10,7,1.66e-39
10,8,1.58e-39
10,9,1.30e-39
10,10,9.71e-40
10,11,6.19e-40
10,12,3.46e-40
10,13,1.06e-40
10,14,1.73e-42
11,1,4.69e-41
11,2,1.63e-40
11,3,3.45e-40
11,4,5.26e-40
11,5,6.55e-40
11,6,7.33e-40
11,7,7.63e-40
11,8,7.27e-40
11,9,6.22e-40
11,10,4.92e-40
11,11,3.50e-40
11,12,2.32e-40
11,13,9.11e-41
11,14,3.40e-42
12,1,2.01e-41
12,2,7.27e-41
12,3,1.53e-40
12,4,2.43e-40
12,5,3.02e-40
12,6,3.41e-40
12,7,3.62e-40
12,8,3.62e-40
12,9,3.30e-40
12,10,2.88e-40
12,11,2.30e-40
12,12,1.74e-40
12,13,8.00e-41
12,14,4.25e-42
13,1,6.32e-42
13,2,2.12e-41
13,3,4.58e-41
13,4,7.34e-41
13,5,9.42e-41
13,6,1.12e-40
13,7,1.25e-40
13,8,1.34e-40
13,9,1.38e-40
13,10,1.32e-40
13,11,1.21e-40
13,12,1.03e-40
13,13,5.71e-41
13,14,5.25e-42
14,1,1.98e-42
14,2,7.56e-42
14,3,1.59e-41
14,4,2.56e-41
14,5,3.37e-41
14,6,4.05e-41
14,7,4.65e-41
14,8,5.30e-41
14,9,5.75e-41
14,10,5.85e-41
14,11,5.65e-41
14,12,5.17e-41
14,13,3.35e-41
14,14,5.02e-42
15,1,4.61e-43
15,2,1.95e-42
15,3,4.29e-42
15,4,7.09e-42
15,5,9.64e-42
15,6,1.16e-41
15,7,1.35e-41
15,8,1.55e-41
15,9,1.72e-41
15,10,1.77e-41
15,11,1.75e-41
15,12,1.65e-41
15,13,1.17e-41
15,14,2.35e-42
16,1,3.06e-44
16,2,2.80e-43
16,3,6.25e-43
16,4,1.09e-42
16,5,1.46e-42
16,6,1.86e-42
16,7,2.15e-42
16,8,2.39e-42
16,9,2.64e-42
16,10,2.64e-42
16,11,2.55e-42
16,12,2.24e-42
16,13,1.39e-42
16,14,2.53e-43


==> anc/model_ptpl_minerva_inclusive_6GeV_NuWro_LFG.txt <==
P||bin,Ptbin,model_cross_section
1,1,6.91e-41
1,2,3.26e-40
1,3,9.82e-40
1,4,2.05e-39
1,5,3.24e-39
1,6,4.53e-39
1,7,5.78e-39
1,8,3.96e-39
1,9,1.12e-40
1,10,0.00e+00
1,11,0.00e+00
1,12,0.00e+00
1,13,0.00e+00
1,14,0.00e+00
2,1,1.01e-40
2,2,4.19e-40
2,3,1.11e-39
2,4,2.14e-39
2,5,3.24e-39
2,6,4.40e-39
2,7,5.48e-39
2,8,6.79e-39
2,9,5.49e-39
2,10,4.81e-40
2,11,0.00e+00
2,12,0.00e+00
2,13,0.00e+00
2,14,0.00e+00
3,1,1.29e-40
3,2,5.06e-40
3,3,1.24e-39
3,4,2.27e-39
3,5,3.31e-39
3,6,4.37e-39
3,7,5.32e-39
3,8,6.40e-39
3,9,7.07e-39
3,10,5.77e-39
3,11,5.47e-40
3,12,0.00e+00
3,13,0.00e+00
3,14,0.00e+00
4,1,1.45e-40
4,2,5.53e-40
4,3,1.31e-39
4,4,2.32e-39
4,5,3.31e-39
4,6,4.29e-39
4,7,5.14e-39
4,8,6.05e-39
4,9,6.56e-39
4,10,6.25e-39
4,11,3.60e-39
4,12,2.04e-41
4,13,0.00e+00
4,14,0.00e+00
5,1,1.56e-40
5,2,5.89e-40
5,3,1.36e-39
5,4,2.36e-39
5,5,3.30e-39
5,6,4.22e-39
5,7,4.98e-39
5,8,5.76e-39
5,9,6.11e-39
5,10,5.71e-39
5,11,4.30e-39
5,12,1.16e-39
5,13,0.00e+00
5,14,0.00e+00
6,1,1.71e-40
6,2,6.30e-40
6,3,1.43e-39
6,4,2.43e-39
6,5,3.34e-39
6,6,4.21e-39
6,7,4.89e-39
6,8,5.52e-39
6,9,5.67e-39
6,10,5.14e-39
6,11,3.78e-39
6,12,1.84e-39
6,13,4.48e-41
6,14,0.00e+00
7,1,1.87e-40
7,2,6.77e-40
7,3,1.49e-39
7,4,2.48e-39
7,5,3.37e-39
7,6,4.16e-39
7,7,4.75e-39
7,8,5.21e-39
7,9,5.14e-39
7,10,4.50e-39
7,11,3.19e-39
7,12,1.56e-39
7,13,1.28e-40
7,14,0.00e+00
8,1,1.92e-40
8,2,6.86e-40
8,3,1.47e-39
8,4,2.38e-39
8,5,3.15e-39
8,6,3.79e-39
8,7,4.22e-39
8,8,4.43e-39
8,9,4.13e-39
8,10,3.39e-39
8,11,2.28e-39
8,12,1.11e-39
8,13,1.43e-40
8,14,0.00e+00
9,1,1.54e-40
9,2,5.44e-40
9,3,1.14e-39
9,4,1.79e-39
9,5,2.32e-39
9,6,2.71e-39
9,7,2.92e-39
9,8,2.92e-39
9,9,2.54e-39
9,10,1.97e-39
9,11,1.27e-39
9,12,6.41e-40
9,13,1.27e-40
9,14,2.09e-44
10,1,8.60e-41
10,2,3.08e-40
10,3,6.34e-40
10,4,9.88e-40
10,5,1.26e-39
10,6,1.45e-39
10,7,1.55e-39
10,8,1.51e-39
10,9,1.29e-39
10,10,9.89e-40
10,11,6.57e-40
10,12,3.80e-40
10,13,1.08e-40
10,14,1.36e-42
11,1,3.93e-41
11,2,1.40e-40
11,3,2.91e-40
11,4,4.55e-40
11,5,5.78e-40
11,6,6.67e-40
11,7,7.11e-40
11,8,7.03e-40
11,9,6.16e-40
11,10,4.99e-40
11,11,3.70e-40
11,12,2.51e-40
11,13,9.39e-41
11,14,2.61e-42
12,1,1.69e-41
12,2,6.21e-41
12,3,1.30e-40
12,4,2.06e-40
12,5,2.65e-40
12,6,3.12e-40
12,7,3.39e-40
12,8,3.50e-40
12,9,3.32e-40
12,10,2.91e-40
12,11,2.43e-40
12,12,1.90e-40
12,13,8.31e-41
12,14,3.65e-42
13,1,5.12e-42
13,2,1.88e-41
13,3,3.99e-41
13,4,6.55e-41
13,5,8.77e-41
13,6,1.06e-40
13,7,1.20e-40
13,8,1.33e-40
13,9,1.38e-40
13,10,1.35e-40
13,11,1.26e-40
13,12,1.10e-40
13,13,6.04e-41
13,14,4.86e-42
14,1,1.81e-42
14,2,6.44e-42
14,3,1.42e-41
14,4,2.28e-41
14,5,3.17e-41
14,6,3.94e-41
14,7,4.54e-41
14,8,5.28e-41
14,9,5.79e-41
14,10,5.98e-41
14,11,5.88e-41
14,12,5.51e-41
14,13,3.61e-41
14,14,5.00e-42
15,1,4.87e-43
15,2,1.77e-42
15,3,3.94e-42
15,4,6.90e-42
15,5,9.22e-42
15,6,1.18e-41
15,7,1.32e-41
15,8,1.55e-41
15,9,1.74e-41
15,10,1.83e-41
15,11,1.86e-41
15,12,1.78e-41
15,13,1.31e-41
15,14,2.62e-42
16,1,9.47e-44
16,2,3.45e-43
16,3,7.47e-43
16,4,1.24e-42
16,5,1.60e-42
16,6,1.97e-42
16,7,2.25e-42
16,8,2.62e-42
16,9,2.79e-42
16,10,2.95e-42
16,11,2.80e-42
16,12,2.50e-42
16,13,1.68e-42
16,14,3.11e-43


==> anc/model_ptpl_minerva_inclusive_6GeV_NuWro_SF.txt <==
P||bin,Ptbin,model_cross_section
1,1,7.04e-41
1,2,3.31e-40
1,3,9.94e-40
1,4,2.07e-39
1,5,3.26e-39
1,6,4.54e-39
1,7,5.78e-39
1,8,3.94e-39
1,9,1.10e-40
1,10,0.00e+00
1,11,0.00e+00
1,12,0.00e+00
1,13,0.00e+00
1,14,0.00e+00
2,1,1.04e-40
2,2,4.28e-40
2,3,1.13e-39
2,4,2.17e-39
2,5,3.27e-39
2,6,4.40e-39
2,7,5.47e-39
2,8,6.73e-39
2,9,5.43e-39
2,10,4.78e-40
2,11,0.00e+00
2,12,0.00e+00
2,13,0.00e+00
2,14,0.00e+00
3,1,1.35e-40
3,2,5.19e-40
3,3,1.29e-39
3,4,2.33e-39
3,5,3.36e-39
3,6,4.37e-39
3,7,5.29e-39
3,8,6.34e-39
3,9,6.99e-39
3,10,5.71e-39
3,11,5.40e-40
3,12,0.00e+00
3,13,0.00e+00
3,14,0.00e+00
4,1,1.53e-40
4,2,5.72e-40
4,3,1.37e-39
4,4,2.40e-39
4,5,3.37e-39
4,6,4.31e-39
4,7,5.10e-39
4,8,5.98e-39
4,9,6.47e-39
4,10,6.17e-39
4,11,3.56e-39
4,12,2.02e-41
4,13,0.00e+00
4,14,0.00e+00
5,1,1.64e-40
5,2,6.09e-40
5,3,1.42e-39
5,4,2.44e-39
5,5,3.37e-39
5,6,4.23e-39
5,7,4.95e-39
5,8,5.69e-39
5,9,6.02e-39
5,10,5.63e-39
5,11,4.24e-39
5,12,1.14e-39
5,13,0.00e+00
5,14,0.00e+00
6,1,1.82e-40
6,2,6.59e-40
6,3,1.49e-39
6,4,2.52e-39
6,5,3.41e-39
6,6,4.21e-39
6,7,4.85e-39
6,8,5.44e-39
6,9,5.57e-39
6,10,5.06e-39
6,11,3.71e-39
6,12,1.80e-39
6,13,4.39e-41
6,14,0.00e+00
7,1,1.97e-40
7,2,7.05e-40
7,3,1.57e-39
7,4,2.59e-39
7,5,3.44e-39
7,6,4.18e-39
7,7,4.71e-39
7,8,5.12e-39
7,9,5.04e-39
7,10,4.40e-39
7,11,3.12e-39
7,12,1.53e-39
7,13,1.25e-40
7,14,0.00e+00
8,1,2.06e-40
8,2,7.20e-40
8,3,1.56e-39
8,4,2.50e-39
8,5,3.23e-39
8,6,3.81e-39
8,7,4.17e-39
8,8,4.33e-39
8,9,4.01e-39
8,10,3.29e-39
8,11,2.21e-39
8,12,1.08e-39
8,13,1.41e-40
8,14,0.00e+00
9,1,1.65e-40
9,2,5.74e-40
9,3,1.22e-39
9,4,1.90e-39
9,5,2.39e-39
9,6,2.72e-39
9,7,2.88e-39
9,8,2.84e-39
9,9,2.45e-39
9,10,1.89e-39
9,11,1.22e-39
9,12,6.23e-40
9,13,1.25e-40
9,14,1.59e-44
10,1,9.40e-41
10,2,3.26e-40
10,3,6.84e-40
10,4,1.05e-39
10,5,1.30e-39
10,6,1.46e-39
10,7,1.52e-39
10,8,1.46e-39
10,9,1.23e-39
10,10,9.46e-40
10,11,6.34e-40
10,12,3.70e-40
10,13,1.08e-40
10,14,1.40e-42
11,1,4.24e-41
11,2,1.49e-40
11,3,3.15e-40
11,4,4.86e-40
11,5,5.99e-40
11,6,6.70e-40
11,7,6.96e-40
11,8,6.79e-40
11,9,5.92e-40
11,10,4.82e-40
11,11,3.60e-40
11,12,2.48e-40
11,13,9.34e-41
11,14,2.63e-42
12,1,1.86e-41
12,2,6.58e-41
12,3,1.41e-40
12,4,2.19e-40
12,5,2.76e-40
12,6,3.12e-40
12,7,3.34e-40
12,8,3.41e-40
12,9,3.21e-40
12,10,2.83e-40
12,11,2.38e-40
12,12,1.86e-40
12,13,8.27e-41
12,14,3.56e-42
13,1,5.62e-42
13,2,1.99e-41
13,3,4.29e-41
13,4,6.86e-41
13,5,8.94e-41
13,6,1.06e-40
13,7,1.19e-40
13,8,1.31e-40
13,9,1.35e-40
13,10,1.33e-40
13,11,1.25e-40
13,12,1.09e-40
13,13,6.05e-41
13,14,4.80e-42
14,1,1.92e-42
14,2,6.83e-42
14,3,1.48e-41
14,4,2.45e-41
14,5,3.26e-41
14,6,3.96e-41
14,7,4.52e-41
14,8,5.19e-41
14,9,5.69e-41
14,10,5.85e-41
14,11,5.82e-41
14,12,5.50e-41
14,13,3.61e-41
14,14,4.95e-42
15,1,5.68e-43
15,2,1.95e-42
15,3,4.28e-42
15,4,6.99e-42
15,5,9.32e-42
15,6,1.14e-41
15,7,1.34e-41
15,8,1.55e-41
15,9,1.72e-41
15,10,1.80e-41
15,11,1.84e-41
15,12,1.79e-41
15,13,1.31e-41
15,14,2.63e-42
16,1,9.79e-44
16,2,3.47e-43
16,3,7.87e-43
16,4,1.26e-42
16,5,1.63e-42
16,6,1.90e-42
16,7,2.38e-42
16,8,2.62e-42
16,9,2.75e-42
16,10,2.79e-42
16,11,2.72e-42
16,12,2.55e-42
16,13,1.65e-42
16,14,3.16e-43

